Four dimensional Fano quiver flag zero loci (with an appendix by T. Coates, E. Kalashnikov, and A. Kasprzyk)

Quiver flag zero loci are subvarieties of quiver flag varieties cut out by sections of homogeneous vector bundles. We prove the Abelian/non-Abelian Correspondence in this context: this allows us to compute genus zero Gromov--Witten invariants of quiver flag zero loci. We determine the ample cone of a quiver flag variety, disproving a conjecture of Craw. In the Appendices, which are joint work with Tom Coates and Alexander Kasprzyk, we use these results to find four-dimensional Fano manifolds that occur as quiver flag zero loci in ambient spaces of dimension up to 8, and compute their quantum periods. In this way we find at least 141 new four-dimensional Fano manifolds.

==> anc/COPYING.txt <==
Creative Commons Legal Code

CC0 1.0 Universal

    CREATIVE COMMONS CORPORATION IS NOT A LAW FIRM AND DOES NOT PROVIDE
    LEGAL SERVICES. DISTRIBUTION OF THIS DOCUMENT DOES NOT CREATE AN
    ATTORNEY-CLIENT RELATIONSHIP. CREATIVE COMMONS PROVIDES THIS
    INFORMATION ON AN "AS-IS" BASIS. CREATIVE COMMONS MAKES NO WARRANTIES
    REGARDING THE USE OF THIS DOCUMENT OR THE INFORMATION OR WORKS
    PROVIDED HEREUNDER, AND DISCLAIMS LIABILITY FOR DAMAGES RESULTING FROM
    THE USE OF THIS DOCUMENT OR THE INFORMATION OR WORKS PROVIDED
    HEREUNDER.

Statement of Purpose

The laws of most jurisdictions throughout the world automatically confer
exclusive Copyright and Related Rights (defined below) upon the creator
and subsequent owner(s) (each and all, an "owner") of an original work of
authorship and/or a database (each, a "Work").

Certain owners wish to permanently relinquish those rights to a Work for
the purpose of contributing to a commons of creative, cultural and
scientific works ("Commons") that the public can reliably and without fear
of later claims of infringement build upon, modify, incorporate in other
works, reuse and redistribute as freely as possible in any form whatsoever
and for any purposes, including without limitation commercial purposes.
These owners may contribute to the Commons to promote the ideal of a free
culture and the further production of creative, cultural and scientific
works, or to gain reputation or greater distribution for their Work in
part through the use and efforts of others.

For these and/or other purposes and motivations, and without any
expectation of additional consideration or compensation, the person
associating CC0 with a Work (the "Affirmer"), to the extent that he or she
is an owner of Copyright and Related Rights in the Work, voluntarily
elects to apply CC0 to the Work and publicly distribute the Work under its
terms, with knowledge of his or her Copyright and Related Rights in the
Work and the meaning and intended legal effect of CC0 on those rights.

1. Copyright and Related Rights. A Work made available under CC0 may be
protected by copyright and related or neighboring rights ("Copyright and
Related Rights"). Copyright and Related Rights include, but are not
limited to, the following:

  i. the right to reproduce, adapt, distribute, perform, display,
     communicate, and translate a Work;
 ii. moral rights retained by the original author(s) and/or performer(s);
iii. publicity and privacy rights pertaining to a person's image or
     likeness depicted in a Work;
 iv. rights protecting against unfair competition in regards to a Work,
     subject to the limitations in paragraph 4(a), below;
  v. rights protecting the extraction, dissemination, use and reuse of data
     in a Work;
 vi. database rights (such as those arising under Directive 96/9/EC of the
     European Parliament and of the Council of 11 March 1996 on the legal
     protection of databases, and under any national implementation
     thereof, including any amended or successor version of such
     directive); and
vii. other similar, equivalent or corresponding rights throughout the
     world based on applicable law or treaty, and any national
     implementations thereof.

2. Waiver. To the greatest extent permitted by, but not in contravention
of, applicable law, Affirmer hereby overtly, fully, permanently,
irrevocably and unconditionally waives, abandons, and surrenders all of
Affirmer's Copyright and Related Rights and associated claims and causes
of action, whether now known or unknown (including existing as well as
future claims and causes of action), in the Work (i) in all territories
worldwide, (ii) for the maximum duration provided by applicable law or
treaty (including future time extensions), (iii) in any current or future
medium and for any number of copies, and (iv) for any purpose whatsoever,
including without limitation commercial, advertising or promotional
purposes (the "Waiver"). Affirmer makes the Waiver for the benefit of each
member of the public at large and to the detriment of Affirmer's heirs and
successors, fully intending that such Waiver shall not be subject to
revocation, rescission, cancellation, termination, or any other legal or
equitable action to disrupt the quiet enjoyment of the Work by the public
as contemplated by Affirmer's express Statement of Purpose.

3. Public License Fallback. Should any part of the Waiver for any reason
be judged legally invalid or ineffective under applicable law, then the
Waiver shall be preserved to the maximum extent permitted taking into
account Affirmer's express Statement of Purpose. In addition, to the
extent the Waiver is so judged Affirmer hereby grants to each affected
person a royalty-free, non transferable, non sublicensable, non exclusive,
irrevocable and unconditional license to exercise Affirmer's Copyright and
Related Rights in the Work (i) in all territories worldwide, (ii) for the
maximum duration provided by applicable law or treaty (including future
time extensions), (iii) in any current or future medium and for any number
of copies, and (iv) for any purpose whatsoever, including without
limitation commercial, advertising or promotional purposes (the
"License"). The License shall be deemed effective as of the date CC0 was
applied by Affirmer to the Work. Should any part of the License for any
reason be judged legally invalid or ineffective under applicable law, such
partial invalidity or ineffectiveness shall not invalidate the remainder
of the License, and in such case Affirmer hereby affirms that he or she
will not (i) exercise any of his or her remaining Copyright and Related
Rights in the Work or (ii) assert any associated claims and causes of
action with respect to the Work, in either case contrary to Affirmer's
express Statement of Purpose.

4. Limitations and Disclaimers.

 a. No trademark or patent rights held by Affirmer are waived, abandoned,
    surrendered, licensed or otherwise affected by this document.
 b. Affirmer offers the Work as-is and makes no representations or
    warranties of any kind concerning the Work, express, implied,
    statutory or otherwise, including without limitation warranties of
    title, merchantability, fitness for a particular purpose, non
    infringement, or the absence of latent or other defects, accuracy, or
    the present or absence of errors, whether or not discoverable, all to
    the greatest extent permissible under applicable law.
 c. Affirmer disclaims responsibility for clearing rights of other persons
    that may apply to the Work or any use thereof, including without
    limitation any person's Copyright and Related Rights in the Work.
    Further, Affirmer disclaims responsibility for obtaining any necessary
    consents, permissions or other rights required for any use of the
    Work.
 d. Affirmer understands and acknowledges that Creative Commons is not a
    party to this document and has no duty or obligation with respect to
    this CC0 or use of the Work.


==> anc/README.txt <==
Regularized quantum periods and other geometric data for certain
four-dimensional Fano quiver flag zero loci

This data was computed and assembled in 2018 by:

    Tom Coates <t.coates@imperial.ac.uk>
    Elana Kalashnikov <e.kalashnikov14@imperial.ac.uk>
    Alexander Kasprzyk <A.M.Kasprzyk@nottingham.ac.uk >

To the extent possible under law, Tom Coates, Elana Kalashnikov, and
Alexander Kasprzyk, who associated CC0 with "Regularized quantum
periods and other geometric data for certain four-dimensional Fano
quiver flag zero loci" have waived all copyright and related or
neighboring rights to "Regularized quantum periods and other geometric
data for certain four-dimensional Fano quiver flag zero loci".

You should have received a copy of the CC0 Public Domain Dedication
along with this work. If not, see
<http://creativecommons.org/publicdomain/zero/1.0/>.

If you make use of this data in an academic or commercial context, you
should acknowledge this by including a reference or citation to the
paper "Four-Dimensional Fano Quiver Flag Zero Loci" by Elana
Kalashnikov, with an appendix by Tom Coates, Elana Kalashnikov, and
Alexander Kasprzyk, 2018.

======================================================================

This directory contains the file

    data.txt

which contains geometric data, as described in the paper
"Four-Dimensional Fano Quiver Flag Zero Loci" by Elana Kalashnikov,
with an appendix by Tom Coates, Elana Kalashnikov, and Alexander
Kasprzyk, 2018.

The file data.txt is in key:value format. Records in the key:value
file are separated by blank lines. Each record defines a
four-dimensional quiver flag zero locus X inside a quiver flag variety
Y. The keys are as follows:

Euler_number:              The Euler number of X.
Hilbert_coefficients:     The first three coefficients of the
                                     Hilbert series of X
Hilbert_delta_vector:    The Hilbert delta vector of X,	
adjacency_matrix:        The rows of the adjacency matrix of the graph
                                     that defines Y
degree:                         The degree of X.
dimension_vector:        The dimension vector of Y.
generalised_partitions: A sequence of generalised partitions. These 
                                     define a vector bundle on Y, and X is the zero 
				     locus of a generic section of this bundle.
period:                          The first 16 terms of the regularized
				     quantum period sequence for X



==> anc/data.txt <==
Euler_number: 16
Hilbert_coefficients: [1,51,375]
Hilbert_delta_vector: [1,46,130,46,1]
adjacency_matrix: [[0,0,2,4],[0,0,0,0],[0,0,0,0],[0,2,1,0]]
degree: 224
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[2],[0]]]
period: [1,0,12,24,444,2160,26760,191520,2092860,18060000,190072512,1808341920,18934724424,190254512448,2005491204288,20825786165184]

Euler_number: 28
Hilbert_coefficients: [1,54,400]
Hilbert_delta_vector: [1,49,140,49,1]
adjacency_matrix: [[0,0,0,3,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,2,0,0]]
degree: 240
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[1]],[[1],[0],[1],[-1]]]
period: [1,0,12,36,396,2820,24060,219240,1966860,19008360,182443212,1814079960,18175302684,185131058112,1904918836392,19797341019456]

Euler_number: 16
Hilbert_coefficients: [1,48,350]
Hilbert_delta_vector: [1,43,120,43,1]
adjacency_matrix: [[0,0,0,3,2],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,2,1,0]]
degree: 208
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[2],[0]],[[1],[0],[1],[-1]]]
period: [1,0,12,36,492,3360,35220,319200,3280620,33122880,349361712,3714424560,40302413844,442031702112,4908424373424,55011660399696]

Euler_number: 12
Hilbert_coefficients: [1,45,325]
Hilbert_delta_vector: [1,40,110,40,1]
adjacency_matrix: [[0,0,0,3],[0,0,0,0],[0,0,0,0],[0,3,3,0]]
degree: 192
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[0]],[[1],[2],[-3]]]
period: [1,0,12,36,492,3540,38460,371700,3999660,42716520,472671612,5288088960,60203849244,693281540952,8074400126364,94909576537776]

Euler_number: 36
Hilbert_coefficients: [1,36,250]
Hilbert_delta_vector: [1,31,80,31,1]
adjacency_matrix: [[0,0,6],[0,0,0],[0,2,0]]
degree: 144
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[3]],[[1],[0]]]
period: [1,0,12,36,540,5400,41700,705600,5247900,90140400,845587512,12089468160,142913778084,1781670002112,23958648782640,288613040251536]

Euler_number: 8
Hilbert_coefficients: [1,45,325]
Hilbert_delta_vector: [1,40,110,40,1]
adjacency_matrix: [[0,0,4,4],[0,0,0,0],[0,0,0,0],[0,1,0,0]]
degree: 192
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[0],[1,1]],[[0],[1],[0,0]],[[0],[2],[0,0]],[[1],[0],[1,1]]]
hash: 4165637918
period: [1,0,12,42,540,4140,43230,423360,4461660,47738040,522681012,5841019800,66112891614,759765150144,8817305725800,103429982587932]

Euler_number: 9
Hilbert_coefficients: [1,42,300]
Hilbert_delta_vector: [1,37,100,37,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 176
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[1],[0],[1]]]
period: [1,0,12,42,540,4560,49710,528360,5916540,67583040,789177312,9381030120,113165318574,1382627950704,17075292062400,212864428228452]

Euler_number: 12
Hilbert_coefficients: [1,45,325]
Hilbert_delta_vector: [1,40,110,40,1]
adjacency_matrix: [[0,0,0,3,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,2,0,0]]
degree: 192
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[1]],[[0],[1],[1],[0]]]
period: [1,0,12,48,564,4680,48000,486360,5186580,56516880,630354312,7157137680,82526779104,964075288176,11390090468328,135889955929728]

Euler_number: 20
Hilbert_coefficients: [1,41,293]
Hilbert_delta_vector: [1,36,98,36,1]
adjacency_matrix: [[0,0,0,2,3],[0,0,1,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,2,1,0,0]]
degree: 172
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[2]],[[0],[1],[0],[0]]]
period: [1,0,12,48,588,5040,54480,577920,6506220,74645760,878259312,10511424000,127763361264,1572732697536,19573688699136,245928489494688]

Euler_number: 24
Hilbert_coefficients: [1,40,286]
Hilbert_delta_vector: [1,35,96,35,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,3,4,0]]
degree: 168
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[2],[-2]],[[1],[0],[0]],[[1],[1],[-2]]]
period: [1,0,12,48,588,5040,55200,588000,6677580,77095200,913564512,11005394400,134658489504,1668366475776,20898586833696,264263325213888]

Euler_number: 10
Hilbert_coefficients: [1,80,616]
Hilbert_delta_vector: [1,75,226,75,1]
adjacency_matrix: [[0,0,6],[0,0,0],[0,2,0]]
degree: 378
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[0]]]
period: [1,0,0,12,48,0,540,7560,15120,33600,1008000,5544000,9817500,126126000,1324323000,4605112512]

Euler_number: 13
Hilbert_coefficients: [1,39,275]
Hilbert_delta_vector: [1,34,90,34,1]
adjacency_matrix: [[0,3,0],[0,0,5],[0,0,0]]
degree: 160
dimension_vector: [1,1,2]
generalised_partitions: [[[-2],[1,1]],[[-2],[1,1]],[[-2],[1,1]],[[-1],[1,1]]]
hash: 3561721676
period: [1,0,12,48,636,5940,68880,780780,9337020,113708280,1419712812,18026981280,232416636144,3033737002296,40028925216852,533107607720688]

Euler_number: 31
Hilbert_coefficients: [1,33,227]
Hilbert_delta_vector: [1,28,72,28,1]
adjacency_matrix: [[0,1,4],[0,0,0],[0,1,0]]
degree: 130
dimension_vector: [1,2,2]
generalised_partitions: [[[1,1],[0,0]],[[1,1],[1,1]]]
hash: 1554893242
period: [1,0,12,54,732,7680,84810,1136520,13271580,184690800,2359515312,32848782120,446953873674,6267298525488,88365665600784,1256819530050084]

Euler_number: 20
Hilbert_coefficients: [1,42,300]
Hilbert_delta_vector: [1,37,100,37,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 176
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[1]],[[1],[1],[0],[-2]]]
period: [1,0,12,60,636,6000,64020,698460,7956060,92883840,1109696112,13499612280,166768926324,2087018813880,26409900277332,337429709176560]

Euler_number: 4
Hilbert_coefficients: [1,42,300]
Hilbert_delta_vector: [1,37,100,37,1]
adjacency_matrix: [[0,0,3,3],[0,0,0,0],[0,0,0,1],[0,2,0,0]]
degree: 176
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[1]]]
period: [1,0,12,60,636,6120,63300,693000,7764540,89572560,1056990312,12679793280,154630061124,1909371063600,23848633108872,300800804784480]

Euler_number: 16
Hilbert_coefficients: [1,37,261]
Hilbert_delta_vector: [1,32,86,32,1]
adjacency_matrix: [[0,0,2,0],[0,0,0,0],[0,2,0,4],[0,1,0,0]]
degree: 152
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[-2],[1,1]],[[0],[-1],[1,1]],[[1],[-1],[0,0]],[[2],[-2],[0,0]]]
hash: 2747051125
period: [1,0,12,60,684,6840,76620,893760,10773420,133753200,1695457512,21891204720,286878069324,3807632949120,51090728605488,692039304356400]

Euler_number: 22
Hilbert_coefficients: [1,37,261]
Hilbert_delta_vector: [1,32,86,32,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,3,4,0]]
degree: 152
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[0]],[[1],[1],[-2]],[[1],[1],[-2]]]
period: [1,0,12,60,684,6840,77340,898800,10897740,135325680,1719800712,22241585520,292006213884,3882517198560,52186359942288,708104553156000]

Euler_number: 24
Hilbert_coefficients: [1,38,268]
Hilbert_delta_vector: [1,33,88,33,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,1,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 156
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[0],[1],[1],[-1]]]
period: [1,0,12,60,708,6840,77700,893760,10765860,132846000,1677590712,21565217520,281451500484,3720392676000,49719391886736,670781221110000]

Euler_number: 24
Hilbert_coefficients: [1,36,250]
Hilbert_delta_vector: [1,31,80,31,1]
adjacency_matrix: [[0,0,0,3],[0,0,0,0],[0,0,0,0],[0,2,4,0]]
degree: 144
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[1],[1],[0]]]
period: [1,0,12,60,780,8400,101460,1254960,16085580,212271360,2861045712,39267375840,546753134004,7709113732320,109869913501920,1580603505040560]

Euler_number: 20
Hilbert_coefficients: [1,35,244]
Hilbert_delta_vector: [1,30,79,30,1]
adjacency_matrix: [[0,0,2,0,0],[0,0,0,0,0],[0,2,0,2,3],[0,0,0,0,0],[0,0,0,1,0]]
degree: 141
dimension_vector: [1,1,1,2,2]
generalised_partitions: [[[0],[-2],[1,1],[0,0]],[[0],[-2],[1,1],[0,0]],[[0],[-1],[1,1],[0,0]],[[1],[-1],[0,0],[0,0]]]
hash: 103170021
period: [1,0,12,66,804,8400,100830,1237740,15842820,207873120,2789351712,38095207920,528123314334,7414492837752,105230209420908,1507604919336516]

Euler_number: 18
Hilbert_coefficients: [1,33,228]
Hilbert_delta_vector: [1,28,73,28,1]
adjacency_matrix: [[0,1,5],[0,0,0],[0,1,0]]
degree: 131
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[0],[1,1]],[[1],[1,0]]]
hash: 135353659
period: [1,0,12,66,828,8880,108030,1369620,17787420,239957760,3282994512,45937833480,650835910494,9349837929432,135709368058836,1988885205503196]

Euler_number: 13
Hilbert_coefficients: [1,76,584]
Hilbert_delta_vector: [1,71,214,71,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,1,1,0]]
degree: 358
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[1],[0,0]],[[1],[0],[0,0]]]
hash: 3259941795
period: [1,0,0,12,48,0,900,7560,15120,94080,1310400,5544000,19380900,234234000,1576575000,6118624512]

Euler_number: 38
Hilbert_coefficients: [1,34,234]
Hilbert_delta_vector: [1,29,74,29,1]
adjacency_matrix: [[0,0,1,5],[0,0,0,0],[0,0,0,0],[0,2,1,0]]
degree: 134
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[2]],[[1],[0],[0]]]
period: [1,0,12,72,708,9120,93000,1254960,15476580,204412320,2767074912,37516636080,524291576424,7354725041664,104668726486896,1503466933960992]

Euler_number: 21
Hilbert_coefficients: [1,35,244]
Hilbert_delta_vector: [1,30,79,30,1]
adjacency_matrix: [[0,0,2,0],[0,0,0,0],[0,2,0,4],[0,1,0,0]]
degree: 141
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[-2],[1,1]],[[1],[-3],[1,1]],[[1],[-1],[0,0]],[[1],[0],[0,0]]]
hash: 138329817
period: [1,0,12,72,756,8580,97320,1209180,15283380,199248840,2658217212,36049416480,496750388904,6929926547544,97744162636692,1391760853234752]

Euler_number: 25
Hilbert_coefficients: [1,36,252]
Hilbert_delta_vector: [1,31,82,31,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,0,1,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,3,2,0]]
degree: 146
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[-2]],[[0],[1],[1],[-1]]]
period: [1,0,12,72,780,8340,97320,1178520,14855820,192066840,2539928412,34195530600,467340725544,6468808810464,90521365282920,1278746102345712]

Euler_number: 22
Hilbert_coefficients: [1,34,236]
Hilbert_delta_vector: [1,29,76,29,1]
adjacency_matrix: [[0,0,4,4],[0,0,0,0],[0,0,0,0],[0,1,0,0]]
degree: 136
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[1],[0,0]],[[0],[1],[0,0]],[[0],[1],[1,1]],[[1],[0],[1,1]]]
hash: 1841097872
period: [1,0,12,72,828,9000,108480,1354920,17558940,234002160,3184223112,44147315520,621046508544,8850058321104,127483519888296,1853878929975072]

Euler_number: 20
Hilbert_coefficients: [1,34,236]
Hilbert_delta_vector: [1,29,76,29,1]
adjacency_matrix: [[0,0,0,5],[0,0,0,0],[0,0,0,0],[0,3,3,0]]
degree: 136
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[0]],[[1],[0],[0]],[[1],[1],[-2]]]
period: [1,0,12,72,876,9600,118200,1501920,19818540,268430400,3716081712,52365630240,748977681144,10848432538944,158843018835072,2347745936407872]

Euler_number: 22
Hilbert_coefficients: [1,33,228]
Hilbert_delta_vector: [1,28,73,28,1]
adjacency_matrix: [[0,0,0,5],[0,0,0,0],[0,0,0,0],[0,3,3,0]]
degree: 131
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[0],[1],[0]],[[1],[0],[0]],[[1],[0],[0]]]
period: [1,0,12,78,876,10440,125490,1649340,21955500,302633520,4255601112,60906578040,885215417394,13024908993096,193767193460412,2909702811483468]

Euler_number: 552
Hilbert_coefficients: [1,7,27]
Hilbert_delta_vector: [1,2,2,2,1]
adjacency_matrix: [[0,7],[0,0]]
degree: 8
dimension_vector: [1,1]
generalised_partitions: [[[2]],[[4]]]
period: [1,0,12816,5435904,3188239632,2051802731520,1419118168838400,1032164932439531520,779475950985022840080,606023508502987550976000,482216078195241695076393216,391021539843963761605132001280,322090791467461760326775618232576,268850421523468765698859468457754624,226968077436197786433764214405394010112,193497740488644009225577199825676623806464]

Euler_number: 116
Hilbert_coefficients: [1,16,90]
Hilbert_delta_vector: [1,11,20,11,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,4,0]]
degree: 44
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[3],[-2]]]
period: [1,0,128,2976,120960,4959840,221633120,10369947840,503574789760,25157223873600,1285639891669728,66929901852031680,3538464939971194464,189524911580771614848,10265051964955067691840,561370788888990411467136]

Euler_number: 8
Hilbert_coefficients: [1,34,236]
Hilbert_delta_vector: [1,29,76,29,1]
adjacency_matrix: [[0,0,4,4],[0,0,0,0],[0,0,0,0],[0,1,0,0]]
degree: 136
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[0],[2,2]],[[0],[1],[0,0]],[[0],[1],[0,0]],[[1],[1],[0,0]]]
hash: 2523572377
period: [1,0,12,84,876,9960,122700,1540560,20335980,275252880,3802782312,53553321360,765502085964,11080776234528,162175025593152,2396104405238544]

Euler_number: 27
Hilbert_coefficients: [1,32,218]
Hilbert_delta_vector: [1,27,68,27,1]
adjacency_matrix: [[0,0,0,4],[0,0,1,0],[0,0,0,0],[0,3,1,0]]
degree: 124
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[0]]]
period: [1,0,12,90,1116,13860,184350,2553600,36741180,542931480,8194581612,125887247640,1962776940894,30989996397360,494608201988472,7968368965857300]

Euler_number: 13
Hilbert_coefficients: [1,74,567]
Hilbert_delta_vector: [1,69,207,69,1]
adjacency_matrix: [[0,0,5,2],[0,0,0,0],[0,0,0,1],[0,1,0,0]]
degree: 347
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[1],[1,0]],[[1],[0],[0,0]]]
hash: 896559309
period: [1,0,0,12,48,120,540,7560,35280,124320,1121400,8316000,43081500,241441200,1879277400,12719218512]

Euler_number: 25
Hilbert_coefficients: [1,30,204]
Hilbert_delta_vector: [1,25,64,25,1]
adjacency_matrix: [[0,4,4,3],[0,0,0,0],[0,0,0,0],[0,0,0,0]]
degree: 116
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[1],[0,0]],[[1],[0],[1,1]],[[1],[1],[1,0]]]
hash: 2286837439
period: [1,0,12,96,1140,14400,193080,2721600,39626580,593033280,9069771312,141199082640,2231237118264,35705879681472,577621917100800,9432661282140096]

Euler_number: 23
Hilbert_coefficients: [1,30,202]
Hilbert_delta_vector: [1,25,62,25,1]
adjacency_matrix: [[0,3,4],[0,0,1],[0,0,0]]
degree: 114
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[0],[1,1]],[[0],[1,1]],[[0],[1,1]]]
hash: 2414340838
period: [1,0,12,96,1356,17640,245640,3609480,55232940,866780880,13875449112,226059039360,3739111701864,62633830411152,1060495915019112,18124224426243936]

Euler_number: 155
Hilbert_coefficients: [1,14,75]
Hilbert_delta_vector: [1,9,15,9,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,3,0]]
degree: 35
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[0]],[[1],[2]]]
period: [1,0,138,4650,222918,11448480,632940330,36647730000,2199761112150,135797425663200,8573143781126988,551258410305764700,35992403154719682594,2380587718002702488280,159210495630195160864284,10750545516026917029849420]

Euler_number: 318
Hilbert_coefficients: [1,9,40]
Hilbert_delta_vector: [1,4,5,4,1]
adjacency_matrix: [[0,5],[0,0]]
degree: 15
dimension_vector: [1,2]
generalised_partitions: [[[1,1]],[[3,3]]]
hash: 2592098078
period: [1,0,1386,166284,28575342,5322513240,1065056580360,223880895211680,48835950883718670,10962969624906954480,2518059448310545728036,589286120337864948148920,140069003779058647496764176,33733725163939681734169540224,8216187053334179318357939652672,2020706112232894117617318900271104]

Euler_number: -12
Hilbert_coefficients: [1,45,325]
Hilbert_delta_vector: [1,40,110,40,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,3,0]]
degree: 192
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[3]],[[1],[-1]]]
period: [1,0,14,0,690,0,50900,0,4540690,0,453639564,0,48865803756,0,5552462075160,0]

Euler_number: 32
Hilbert_coefficients: [1,31,211]
Hilbert_delta_vector: [1,26,66,26,1]
adjacency_matrix: [[0,0,0,4],[0,0,2,0],[0,0,0,0],[0,1,0,0]]
degree: 120
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[0],[1,1]],[[0],[1],[1,1]]]
hash: 901923240
period: [1,0,14,102,1242,15720,211910,2994600,43838410,659205120,10131510564,158542511820,2518177067406,40508213834088,658753739551908,10814408977664292]

Euler_number: 34
Hilbert_coefficients: [1,31,210]
Hilbert_delta_vector: [1,26,65,26,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,3,2,0]]
degree: 119
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[-1]],[[1],[0],[0]]]
period: [1,0,14,102,1338,17280,237830,3452400,51677290,795920160,12520483164,200507598060,3259157097966,53647951324968,892707502739052,14995029102865812]

Euler_number: 45
Hilbert_coefficients: [1,30,201]
Hilbert_delta_vector: [1,25,61,25,1]
adjacency_matrix: [[0,0,0,2],[0,0,2,0],[0,0,0,0],[0,3,2,0]]
degree: 113
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[2],[-1]]]
period: [1,0,14,102,1530,19800,284990,4270980,66649450,1066674000,17430463764,289967467020,4896523989126,83737422857088,1447548541278840,25259388668766252]

Euler_number: 32
Hilbert_coefficients: [1,30,202]
Hilbert_delta_vector: [1,25,62,25,1]
adjacency_matrix: [[0,1,4],[0,0,0],[0,1,0]]
degree: 114
dimension_vector: [1,2,2]
generalised_partitions: [[[0,0],[1,1]],[[2,2],[0,0]]]
hash: 2706946363
period: [1,0,14,108,1218,17400,224600,3334800,49589890,759432240,11971135764,190889150760,3100565311536,50944826604672,846280623460272,14195439332282208]

Euler_number: 30
Hilbert_coefficients: [1,29,195]
Hilbert_delta_vector: [1,24,60,24,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,1,0]]
degree: 110
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[0],[1,1]],[[1],[1,1]]]
hash: 2977501958
period: [1,0,14,108,1314,18240,245120,3690960,55634530,872333280,13945719564,226798913880,3748590674136,62696448726912,1060531868331936,18106755988409088]

Euler_number: 14
Hilbert_coefficients: [1,71,541]
Hilbert_delta_vector: [1,66,196,66,1]
adjacency_matrix: [[0,0,1,5],[0,0,0,0],[0,0,0,0],[0,2,1,0]]
degree: 330
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[0]]]
period: [1,0,0,12,72,120,540,10080,57960,169680,1373400,14414400,80041500,367567200,3127924800,26088574512]

Euler_number: 34
Hilbert_coefficients: [1,29,195]
Hilbert_delta_vector: [1,24,60,24,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,3,4,0]]
degree: 110
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[1],[0]],[[1],[0],[0]],[[1],[1],[-1]]]
period: [1,0,14,120,1506,20640,296420,4484760,70183330,1127869680,18531338364,309919449840,5261169595836,90450843603120,1572017814551184,27580152905104800]

Euler_number: 34
Hilbert_coefficients: [1,29,195]
Hilbert_delta_vector: [1,24,60,24,1]
adjacency_matrix: [[0,0,3,3],[0,0,0,0],[0,0,0,1],[0,2,0,0]]
degree: 110
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[1],[0]]]
period: [1,0,14,120,1554,20520,298940,4515000,70611730,1135218000,18656368164,312090203040,5299464267636,91136345620320,1584428065396176,27806745153947760]

Euler_number: 33
Hilbert_coefficients: [1,27,178]
Hilbert_delta_vector: [1,22,53,22,1]
adjacency_matrix: [[0,3,3],[0,0,1],[0,0,0]]
degree: 99
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[2,1]]]
hash: 1975413082
period: [1,0,14,138,2106,30120,474530,7913220,136419850,2407253520,43414032564,797576411940,14872643756586,280812415835952,5359670711819424,103265193046643628]

Euler_number: 40
Hilbert_coefficients: [1,30,201]
Hilbert_delta_vector: [1,25,61,25,1]
adjacency_matrix: [[0,0,2,4],[0,0,0,0],[0,0,0,0],[0,2,1,0]]
degree: 113
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[1]],[[1],[0],[0]]]
period: [1,0,14,144,1506,21480,311900,4544400,71248450,1137563280,18488989764,307612000080,5188144665396,88599039184656,1530841260052104,26697446397926304]

Euler_number: 63
Hilbert_coefficients: [1,28,185]
Hilbert_delta_vector: [1,23,55,23,1]
adjacency_matrix: [[0,0,1,4],[0,0,0,0],[0,0,0,0],[0,3,1,0]]
degree: 103
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[-1]],[[1],[1],[1]]]
period: [1,0,14,144,1506,24480,349700,5456640,89741890,1483342560,25323645564,439533475920,7731237590076,137927062649376,2486289031810584,45243208186079904]

Euler_number: 55
Hilbert_coefficients: [1,27,177]
Hilbert_delta_vector: [1,22,52,22,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,3,2,0]]
degree: 98
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[1],[1],[0]]]
period: [1,0,14,156,2226,33000,534200,9067800,159070450,2862264720,52650412164,986215571880,18748355512656,360916251119424,7023634427433624,137976607898185056]

Euler_number: 36
Hilbert_coefficients: [1,26,170]
Hilbert_delta_vector: [1,21,50,21,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,1,0]]
degree: 94
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[0],[2,2]],[[1],[0,0]]]
hash: 3688988771
period: [1,0,14,180,2082,33480,560480,9276960,164968930,2999359440,55347769764,1045071692280,20012047693176,387779845733280,7601537998502448,150400832677935840]

Euler_number: 101
Hilbert_coefficients: [1,24,151]
Hilbert_delta_vector: [1,19,41,19,1]
adjacency_matrix: [[0,1,4],[0,0,0],[0,2,0]]
degree: 81
dimension_vector: [1,1,1]
generalised_partitions: [[[2],[1]]]
period: [1,0,14,288,2994,58440,1220900,21414960,446494930,9512541360,197134864164,4304159687520,95061453424476,2103578039554992,47453889823636296,1079193062800620768]

Euler_number: 28
Hilbert_coefficients: [1,54,400]
Hilbert_delta_vector: [1,49,140,49,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 240
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[2],[-3]]]
period: [1,0,14,30,546,2760,33350,246540,2628850,23313360,241241364,2343194700,24326847006,248141013120,2610064080624,27411212528700]

Euler_number: 35
Hilbert_coefficients: [1,48,352]
Hilbert_delta_vector: [1,43,122,43,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 210
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[-2]],[[1],[0],[0],[1]]]
period: [1,0,14,36,546,3480,37040,330540,3383170,34135920,358622964,3816794520,41336483496,453593564424,5032837333524,56406183930096]

Euler_number: 13
Hilbert_coefficients: [1,65,490]
Hilbert_delta_vector: [1,60,175,60,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,3,0]]
degree: 297
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[-1]],[[1],[1]]]
period: [1,0,0,12,96,120,540,15120,90720,215040,2129400,27720000,150265500,612612000,6583777200,62160610512]

Euler_number: 40
Hilbert_coefficients: [1,43,307]
Hilbert_delta_vector: [1,38,102,38,1]
adjacency_matrix: [[0,0,2,4],[0,0,1,0],[0,0,0,0],[0,2,0,0]]
degree: 180
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[2],[0]]]
period: [1,0,14,36,690,3960,57200,468720,6123250,60384240,758496564,8289915480,102927662376,1194516427104,14845191160800,178767968835456]

Euler_number: -3
Hilbert_coefficients: [1,35,244]
Hilbert_delta_vector: [1,30,79,30,1]
adjacency_matrix: [[0,0,1,5],[0,0,0,0],[0,0,0,0],[0,2,1,0]]
degree: 141
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[3]],[[1],[1],[-1]]]
period: [1,0,14,36,690,5760,59000,821520,7514290,116917920,1194897564,17447827320,206157080976,2794443475824,36493528431360,479262980051856]

Euler_number: -4
Hilbert_coefficients: [1,42,300]
Hilbert_delta_vector: [1,37,100,37,1]
adjacency_matrix: [[0,0,1,4],[0,0,0,0],[0,0,0,0],[0,3,1,0]]
degree: 176
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[2]],[[1],[0],[-1]]]
period: [1,0,14,36,714,4320,59720,519120,6418090,66477600,797947164,9037856520,108679959696,1291678852464,15727022447136,192258993902976]

Euler_number: 30
Hilbert_coefficients: [1,38,266]
Hilbert_delta_vector: [1,33,86,33,1]
adjacency_matrix: [[0,0,1,4],[0,0,1,0],[0,0,0,0],[0,3,0,0]]
degree: 154
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[2]],[[1],[0],[-1]]]
period: [1,0,14,36,858,4560,83840,637560,10280410,96929280,1448258364,15628009320,223734785736,2632270665024,36852748564632,458742086458656]

Euler_number: 16
Hilbert_coefficients: [1,45,325]
Hilbert_delta_vector: [1,40,110,40,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,5,0]]
degree: 192
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[-1]],[[0],[1],[0]],[[0],[2],[-2]]]
period: [1,0,14,48,690,5280,59540,594720,6637330,73335360,842525964,9779209440,115684752876,1384236165312,16763872845720,204951155817408]

Euler_number: 16
Hilbert_coefficients: [1,45,325]
Hilbert_delta_vector: [1,40,110,40,1]
adjacency_matrix: [[0,0,0,3,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,2,0,0]]
degree: 192
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[2]],[[1],[0],[1],[-1]]]
period: [1,0,14,54,690,5700,61070,631260,6941410,77709240,891672264,10413946620,123530157366,1484689181976,18047550480960,221550427302204]

Euler_number: 19
Hilbert_coefficients: [1,39,277]
Hilbert_delta_vector: [1,34,92,34,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,1,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 162
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[0]],[[0],[2],[0],[-1]]]
period: [1,0,14,60,786,7140,82760,933240,11220370,137218200,1722944664,22002158640,285442527216,3750621474600,49833151151784,668471737173240]

Euler_number: 24
Hilbert_coefficients: [1,38,268]
Hilbert_delta_vector: [1,33,88,33,1]
adjacency_matrix: [[0,1,2,4],[0,0,0,0],[0,1,0,0],[0,1,0,0]]
degree: 156
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[2],[0],[0]]]
period: [1,0,14,60,786,7320,84920,981120,11899090,148308720,1885642164,24468989160,321867937776,4292356068000,57844435032384,787168289107200]

Euler_number: 28
Hilbert_coefficients: [1,38,268]
Hilbert_delta_vector: [1,33,88,33,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,0,1,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,4,1,0]]
degree: 156
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[-1]],[[0],[2],[0],[-2]]]
period: [1,0,14,66,834,8160,95450,1126440,13935250,176625120,2291173164,30258204900,405726285426,5510356795944,75664851818556,1048911282054636]

Euler_number: 29
Hilbert_coefficients: [1,32,219]
Hilbert_delta_vector: [1,27,69,27,1]
adjacency_matrix: [[0,0,2,4],[0,0,0,0],[0,0,0,0],[0,2,1,0]]
degree: 125
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[2]],[[1],[1],[-1]]]
period: [1,0,14,72,1002,10800,138020,1807680,24420970,342442800,4866512364,70864516800,1043216391756,15594603072048,235325436434088,3587950658964672]

Euler_number: 6
Hilbert_coefficients: [1,85,658]
Hilbert_delta_vector: [1,80,243,80,1]
adjacency_matrix: [[0,5],[0,0]]
degree: 405
dimension_vector: [1,2]
generalised_partitions: [[[1,1]],[[1,1]]]
hash: 2592099214
period: [1,0,0,18,0,0,1710,0,0,246960,0,0,43347150,0,0,8515775268]

Euler_number: 34
Hilbert_coefficients: [1,34,234]
Hilbert_delta_vector: [1,29,74,29,1]
adjacency_matrix: [[0,0,3,3],[0,0,1,0],[0,0,0,0],[0,2,0,0]]
degree: 134
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[0],[2],[0]]]
period: [1,0,14,72,1026,10560,136220,1733760,23297890,320503680,4504741164,64569360240,938391502356,13824047004768,205796674707624,3093592615905792]

Euler_number: 24
Hilbert_coefficients: [1,36,252]
Hilbert_delta_vector: [1,31,82,31,1]
adjacency_matrix: [[0,0,2,2,2],[0,0,0,0,0],[0,0,0,0,1],[0,0,0,0,1],[0,2,0,0,0]]
degree: 146
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[2]],[[1],[0],[0],[0]]]
period: [1,0,14,72,882,9240,109940,1355760,17312050,227621520,3056030964,41798988000,580245193836,8158720057488,115975431339768,1664279300235552]

Euler_number: 21
Hilbert_coefficients: [1,30,204]
Hilbert_delta_vector: [1,25,64,25,1]
adjacency_matrix: [[0,3,4],[0,0,0],[0,1,0]]
degree: 116
dimension_vector: [1,1,2]
generalised_partitions: [[[1],[1,0]],[[1],[1,0]]]
hash: 823789381
period: [1,0,14,78,1146,12780,174830,2377620,33993610,498500520,7456839264,113848040460,1760944662246,27621892450152,437665768003464,7003862146869588]

Euler_number: 24
Hilbert_coefficients: [1,39,275]
Hilbert_delta_vector: [1,34,90,34,1]
adjacency_matrix: [[0,0,1,4],[0,0,0,0],[0,0,0,0],[0,3,1,0]]
degree: 160
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[2],[1],[-2]]]
period: [1,0,14,78,834,8880,98870,1177260,14445970,182243040,2355937164,30993071340,414206484846,5607860770512,76769613416496,1061141155662588]

Euler_number: 24
Hilbert_coefficients: [1,38,267]
Hilbert_delta_vector: [1,33,87,33,1]
adjacency_matrix: [[0,0,0,3,2],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,2,2,0,0]]
degree: 155
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[1]],[[1],[0],[1],[-1]]]
period: [1,0,14,78,906,9600,112190,1363320,17175130,222401760,2945239164,39726146460,544115571846,7550058828312,105934202378004,1500741425611428]

Euler_number: 16
Hilbert_coefficients: [1,32,220]
Hilbert_delta_vector: [1,27,70,27,1]
adjacency_matrix: [[0,1,5],[0,0,0],[0,1,0]]
degree: 126
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[0],[1,1]],[[0],[1,1]],[[2],[0,0]]]
hash: 1268745965
period: [1,0,14,84,1074,12600,161600,2187360,30345490,435424080,6364387764,94850309400,1434017206776,21961970686656,340006004113776,5313836385041184]

Euler_number: 23
Hilbert_coefficients: [1,33,227]
Hilbert_delta_vector: [1,28,72,28,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,3,2,0]]
degree: 130
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[1],[-2]]]
period: [1,0,14,84,1074,12720,163040,2202060,30577330,437707200,6395875164,95165374920,1437222858456,21980654271576,339844707878676,5304004441960224]

Euler_number: 23
Hilbert_coefficients: [1,36,252]
Hilbert_delta_vector: [1,31,82,31,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,0,1,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,3,2,0]]
degree: 146
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[0]],[[0],[2],[1],[-3]]]
period: [1,0,14,84,930,10320,122720,1529640,19820290,263494560,3585067164,49667762760,698586535416,9953013326256,143369027201400,2084925897678624]

Euler_number: 27
Hilbert_coefficients: [1,32,220]
Hilbert_delta_vector: [1,27,70,27,1]
adjacency_matrix: [[0,0,0,3,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,2,0,0]]
degree: 126
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[0]],[[1],[0],[1],[0]]]
period: [1,0,14,96,1170,14040,184820,2526720,35859250,522720240,7789094964,118166719440,1819756636236,28382128158384,447515818790040,7123217425099776]

Euler_number: 19
Hilbert_coefficients: [1,30,204]
Hilbert_delta_vector: [1,25,64,25,1]
adjacency_matrix: [[0,5,5],[0,0,0],[0,0,0]]
degree: 116
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[0],[1,1]],[[1],[1,0]],[[1],[1,0]]]
hash: 1292304375
period: [1,0,14,96,1194,15360,201740,2897160,42000490,632869440,9707936364,151741516080,2407885398996,38686172629104,628481278641216,10305881596426416]

Euler_number: 10
Hilbert_coefficients: [1,70,533]
Hilbert_delta_vector: [1,65,193,65,1]
adjacency_matrix: [[0,1,4],[0,0,0],[0,1,0]]
degree: 325
dimension_vector: [1,2,2]
generalised_partitions: [[[1,1],[0,0]],[[1,1],[0,0]]]
hash: 1554894371
period: [1,0,0,18,48,0,1710,11340,15120,246960,2721600,8316000,50739150,675675000,3373870500,15137390268]

Euler_number: 26
Hilbert_coefficients: [1,31,211]
Hilbert_delta_vector: [1,26,66,26,1]
adjacency_matrix: [[0,2,2,3],[0,0,1,0],[0,0,0,0],[0,0,1,0]]
degree: 120
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[0],[2],[0]]]
period: [1,0,14,96,1266,15240,207860,2918160,42596050,638267280,9778206564,152505922800,2414381719596,38711647198224,627481900109064,10267476344501376]

Euler_number: 18
Hilbert_coefficients: [1,24,160]
Hilbert_delta_vector: [1,19,50,19,1]
adjacency_matrix: [[0,4,4],[0,0,0],[0,0,0]]
degree: 90
dimension_vector: [1,1,2]
generalised_partitions: [[[1],[2,0]]]
hash: 748840521
period: [1,0,14,96,1434,18600,276620,4253760,67316410,1105384560,18410945364,313840868880,5413786463316,94753685570544,1674997031283576,29906251076397696]

Euler_number: 90
Hilbert_coefficients: [1,13,70]
Hilbert_delta_vector: [1,8,15,8,1]
adjacency_matrix: [[0,6],[0,0]]
degree: 33
dimension_vector: [1,2]
generalised_partitions: [[[1,1]],[[1,1]],[[2,1]]]
hash: 4000758442
period: [1,0,150,4866,241002,12623040,711272850,42024975300,2574748234170,162251097928080,10457410773480300,686534326795894500,45768354220773434250,3091043077640761042800,211092997559428362034800,14555450416370803156333116]

Euler_number: -48
Hilbert_coefficients: [1,21,125]
Hilbert_delta_vector: [1,16,30,16,1]
adjacency_matrix: [[0,0,3],[0,0,0],[0,7,0]]
degree: 64
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[2],[-2]],[[2],[-2]],[[2],[-2]]]
period: [1,0,154,3840,159486,6504960,284808340,12889551360,600329425150,28573424194560,1384142141939004,68027015819051520,3384196389799661436,170107690730400783360,8627292811264635932424,440978221130229005583360]

Euler_number: 48
Hilbert_coefficients: [1,33,225]
Hilbert_delta_vector: [1,28,70,28,1]
adjacency_matrix: [[0,8],[0,0]]
degree: 128
dimension_vector: [1,1]
generalised_partitions: [[[2]],[[2]],[[2]]]
period: [1,0,16,0,1296,0,160000,0,24010000,0,4032758016,0,728933458176,0,138735983333376,0]

Euler_number: -8
Hilbert_coefficients: [1,36,250]
Hilbert_delta_vector: [1,31,80,31,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,3,2,0]]
degree: 144
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[2],[-3]]]
period: [1,0,16,108,1248,15600,188260,2538480,34125280,476159040,6779432016,98004780720,1441484646756,21445434698688,322830019971888,4906526423006208]

Euler_number: 36
Hilbert_coefficients: [1,31,211]
Hilbert_delta_vector: [1,26,66,26,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,3,4,0]]
degree: 120
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[-1]],[[1],[1],[-2]],[[1],[1],[-1]]]
period: [1,0,16,108,1488,18600,261700,3797640,57287440,887135760,14045033016,226366675920,3703483918596,61364382167088,1027900998623928,17381547168393408]

Euler_number: 16
Hilbert_coefficients: [1,30,204]
Hilbert_delta_vector: [1,25,64,25,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,1,0]]
degree: 116
dimension_vector: [1,1,3]
generalised_partitions: [[[0],[1,1,1]],[[0],[1,1,1]],[[0],[1,1,1]],[[2],[0,0,0]]]
hash: 3130291229
period: [1,0,16,108,1488,18960,267460,3922800,59619280,931210560,14864751216,241585898400,3985519395396,66590192436768,1124775939947088,19178969600879088]

Euler_number: 21
Hilbert_coefficients: [1,28,188]
Hilbert_delta_vector: [1,23,58,23,1]
adjacency_matrix: [[0,4,4],[0,0,0],[0,0,0]]
degree: 106
dimension_vector: [1,2,2]
generalised_partitions: [[[1,0],[1,1]],[[1,1],[1,0]]]
hash: 3830366163
period: [1,0,16,108,1632,20640,309220,4640160,73470880,1185891840,19632918816,330429496320,5648893920516,97779217824288,1711264355404032,30232446877961328]

Euler_number: 27
Hilbert_coefficients: [1,30,203]
Hilbert_delta_vector: [1,25,63,25,1]
adjacency_matrix: [[0,0,0,5],[0,0,0,0],[0,0,0,0],[0,2,4,0]]
degree: 115
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[0],[1],[0]],[[0],[1],[0]],[[1],[0],[0]]]
period: [1,0,16,114,1488,19440,268990,3973620,60089680,939714720,14988382416,243638213280,4019789998686,67177288282104,1135039933827228,19360524395095884]

Euler_number: 18
Hilbert_coefficients: [1,63,477]
Hilbert_delta_vector: [1,58,172,58,1]
adjacency_matrix: [[0,0,0,0,4],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,1,1,1,0]]
degree: 290
dimension_vector: [1,1,1,1,2]
generalised_partitions: [[[0],[0],[1],[0,0]],[[0],[1],[0],[0,0]],[[1],[0],[0],[0,0]]]
hash: 24618873
period: [1,0,0,18,48,120,2430,11340,45360,549360,3439800,17463600,163005150,1172971800,6981074100,57305516268]

Euler_number: 22
Hilbert_coefficients: [1,30,204]
Hilbert_delta_vector: [1,25,64,25,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,3,4,0]]
degree: 116
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[2],[-1]],[[1],[0],[0]],[[1],[0],[0]]]
period: [1,0,16,114,1488,19740,275470,4077780,62209840,975859080,15651539316,255495581880,4234191946446,71064733764024,1205783654074428,20653336863243084]

Euler_number: 51
Hilbert_coefficients: [1,27,178]
Hilbert_delta_vector: [1,22,53,22,1]
adjacency_matrix: [[0,3,5],[0,0,0],[0,1,0]]
degree: 99
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[1]],[[1],[1]],[[1],[1]]]
period: [1,0,16,114,1512,23640,303190,5285700,79392040,1357843200,22722098616,390639258240,6861992682006,120814443293544,2169883130958972,39112176338319084]

Euler_number: 24
Hilbert_coefficients: [1,31,211]
Hilbert_delta_vector: [1,26,66,26,1]
adjacency_matrix: [[0,0,0,5],[0,0,0,0],[0,0,0,0],[0,2,4,0]]
degree: 120
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[0]],[[0],[1],[0]],[[1],[1],[-2]]]
period: [1,0,16,120,1488,19440,268360,3894240,58651600,906699360,14341095216,230962448640,3776267892936,62540428991040,1047180233038368,17701657434901440]

Euler_number: 26
Hilbert_coefficients: [1,29,195]
Hilbert_delta_vector: [1,24,60,24,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,3,4,0]]
degree: 110
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[1],[1]],[[1],[0],[0]],[[1],[1],[-2]]]
period: [1,0,16,126,1752,23940,355570,5509980,88428760,1458140040,24572956716,421577541000,7341492599826,129476004073416,2308419001912452,41546644617674196]

Euler_number: 28
Hilbert_coefficients: [1,24,155]
Hilbert_delta_vector: [1,19,45,19,1]
adjacency_matrix: [[0,3,5],[0,0,0],[0,0,0]]
degree: 85
dimension_vector: [1,2,2]
generalised_partitions: [[[1,0],[1,1]],[[1,0],[1,1]]]
hash: 3196344264
period: [1,0,16,204,3264,52680,952180,18086880,352525600,7055401920,144581360616,3016227207840,63846530100276,1368727592135904,29665211818317504,649036152551330544]

Euler_number: 36
Hilbert_coefficients: [1,32,218]
Hilbert_delta_vector: [1,27,68,27,1]
adjacency_matrix: [[0,1,7],[0,0,0],[0,1,0]]
degree: 124
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[0],[2]],[[1],[1]]]
period: [1,0,16,24,1296,4320,163240,840000,25354000,173544000,4464938016,37419708480,855847066536,8328360104064,174431679529536,1899925629585984]

Euler_number: 42
Hilbert_coefficients: [1,42,304]
Hilbert_delta_vector: [1,37,104,37,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,0,1,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,3,2,0]]
degree: 180
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[2],[-2]],[[0],[2],[0],[-1]]]
period: [1,0,16,42,720,4920,58390,567840,6447280,71262240,827053416,9665169360,115331431446,1390967690112,16982633519280,209255833638852]

Euler_number: 42
Hilbert_coefficients: [1,30,202]
Hilbert_delta_vector: [1,25,62,25,1]
adjacency_matrix: [[0,2,6],[0,0,0],[0,1,0]]
degree: 114
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[1]],[[1],[1]]]
period: [1,0,16,60,1344,11520,192940,2347800,36188320,515054400,7877270016,120394095360,1872335229996,29643237383760,470815217548104,7608711811821120]

Euler_number: 12
Hilbert_coefficients: [1,42,300]
Hilbert_delta_vector: [1,37,100,37,1]
adjacency_matrix: [[0,0,0,4,0],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,2],[0,2,2,0,0]]
degree: 176
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[2],[-1]],[[1],[0],[1],[-1]]]
period: [1,0,16,66,936,8280,97630,1086540,13021960,157654560,1962666216,24823777440,319034429406,4153324351176,54685005222276,727138331275356]

Euler_number: 0
Hilbert_coefficients: [1,39,275]
Hilbert_delta_vector: [1,34,90,34,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,5,0]]
degree: 160
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[1],[0]],[[0],[1],[0]],[[0],[1],[0]]]
period: [1,0,16,72,1056,9840,122920,1428000,18098080,229269600,3006135216,39870895680,538601054376,7359252892992,101771092970976,1420709085187392]

Euler_number: 12
Hilbert_coefficients: [1,70,532]
Hilbert_delta_vector: [1,65,192,65,1]
adjacency_matrix: [[0,7],[0,0]]
degree: 324
dimension_vector: [1,1]
generalised_partitions: [[[2]],[[2]]]
period: [1,0,0,24,0,0,3240,0,0,672000,0,0,169785000,0,0,48057033024]

Euler_number: 16
Hilbert_coefficients: [1,36,252]
Hilbert_delta_vector: [1,31,82,31,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,0,1,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,4,1,0]]
degree: 146
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[-2]],[[0],[2],[0],[-1]]]
period: [1,0,16,78,1080,11040,138490,1725780,22717240,305375280,4208452416,59020795680,840746104506,12130943472648,176990154772860,2607120792023748]

Euler_number: 4
Hilbert_coefficients: [1,39,275]
Hilbert_delta_vector: [1,34,90,34,1]
adjacency_matrix: [[0,0,0,5],[0,0,0,0],[0,0,0,0],[0,2,4,0]]
degree: 160
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[-1]],[[0],[1],[0]],[[0],[1],[0]]]
period: [1,0,16,84,1104,11400,137860,1685040,21436240,279526800,3723012216,50488893840,695023522116,9692721982944,136696146862704,1946790441579984]

Euler_number: 24
Hilbert_coefficients: [1,34,236]
Hilbert_delta_vector: [1,29,76,29,1]
adjacency_matrix: [[0,0,0,5],[0,0,0,0],[0,0,0,0],[0,2,4,0]]
degree: 136
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[0]],[[0],[2],[-2]],[[1],[0],[0]]]
period: [1,0,16,84,1152,12600,162700,2132760,29236480,410859120,5906869416,86452045680,1284561717516,19331489281104,294120813389832,4517552842586784]

Euler_number: 72
Hilbert_coefficients: [1,15,83]
Hilbert_delta_vector: [1,10,18,10,1]
adjacency_matrix: [[0,0,2],[0,0,0],[0,8,0]]
degree: 40
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[0]],[[2],[-2]],[[2],[-2]],[[2],[-2]]]
period: [1,0,168,4752,219624,10383840,531501360,28511659680,1587960720360,91048809620160,5343526829436768,319625558845306560,19422998808263890224,1196122562863306094016,74503340618970797325792,4686447934530189157442112]

Euler_number: 26
Hilbert_coefficients: [1,35,243]
Hilbert_delta_vector: [1,30,78,30,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,0,1,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,3,2,0]]
degree: 140
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[0],[1],[2],[-3]]]
period: [1,0,16,90,1176,12900,164590,2139060,29091160,405611640,5789204316,84129451560,1241465754606,18556907208840,280458845153916,4279380599233740]

Euler_number: 22
Hilbert_coefficients: [1,33,229]
Hilbert_delta_vector: [1,28,74,28,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,3,4,0]]
degree: 132
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[-1]],[[0],[1],[0]],[[2],[1],[-3]]]
period: [1,0,16,90,1200,13440,175750,2332680,32450320,462304080,6741556416,100070308800,1508168976006,23021263465200,355279404291240,5535203493679860]

Euler_number: 31
Hilbert_coefficients: [1,27,180]
Hilbert_delta_vector: [1,22,55,22,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,2,0]]
degree: 101
dimension_vector: [1,1,2]
generalised_partitions: [[[1],[0,0]],[[1],[0,0]],[[1],[1,1]]]
hash: 1577935262
period: [1,0,16,96,1632,19320,302200,4447800,71407840,1148773920,19121421816,322192202640,5525929733016,95869711553616,1682451281874792,29799525048349056]

Euler_number: 36
Hilbert_coefficients: [1,34,234]
Hilbert_delta_vector: [1,29,74,29,1]
adjacency_matrix: [[0,0,2,4],[0,0,0,0],[0,0,0,0],[0,2,1,0]]
degree: 134
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[2],[-1]]]
period: [1,0,18,102,1398,16200,212670,2919420,41232870,603044400,8984898468,136616536980,2107482982374,32943646912176,520635214746504,8307344719926252]

Euler_number: 20
Hilbert_coefficients: [1,33,227]
Hilbert_delta_vector: [1,28,72,28,1]
adjacency_matrix: [[0,1,2,0],[0,0,0,0],[0,1,0,5],[0,0,0,0]]
degree: 130
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[-2],[1,1]],[[0],[-2],[1,1]],[[0],[-2],[1,1]],[[1],[-2],[1,1]]]
hash: 2640420566
period: [1,0,18,108,1542,18180,249480,3486420,50929830,763053480,11701048968,182717571960,2897460882624,46544724049824,756032722664076,12398753091252528]

Euler_number: 28
Hilbert_coefficients: [1,32,219]
Hilbert_delta_vector: [1,27,69,27,1]
adjacency_matrix: [[0,0,0,3,2],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,2,1,0]]
degree: 125
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[-1]],[[1],[0],[2],[-1]]]
period: [1,0,18,114,1542,19200,262890,3780420,56112630,858273360,13411240668,213460174620,3449214627474,56452920556032,934168490293896,15606120100735164]

Euler_number: 16
Hilbert_coefficients: [1,55,407]
Hilbert_delta_vector: [1,50,142,50,1]
adjacency_matrix: [[0,2,5],[0,0,0],[0,1,0]]
degree: 244
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[1]],[[1],[1]]]
period: [1,0,0,24,120,120,3240,40320,153720,898800,13973400,100346400,510925800,5535129600,54890035200,352945617024]

Euler_number: 5
Hilbert_coefficients: [1,126,1001]
Hilbert_delta_vector: [1,121,381,121,1]
adjacency_matrix: [[0,5],[0,0]]
degree: 625
dimension_vector: [1,1]
generalised_partitions: []
period: [1,0,0,0,0,120,0,0,0,0,113400,0,0,0,0,168168000]

Euler_number: 56
Hilbert_coefficients: [1,30,200]
Hilbert_delta_vector: [1,25,60,25,1]
adjacency_matrix: [[0,0,2,3],[0,0,1,0],[0,0,0,0],[0,3,0,0]]
degree: 112
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[1]],[[1],[0],[-1]]]
period: [1,0,18,120,1878,23400,351180,5323080,83943510,1368922800,22685659668,384766462080,6605632840884,115087880587680,2025456010825104,36006514041017520]

Euler_number: 40
Hilbert_coefficients: [1,28,186]
Hilbert_delta_vector: [1,23,56,23,1]
adjacency_matrix: [[0,3,5],[0,0,0],[0,1,0]]
degree: 104
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[1]],[[2],[0]]]
period: [1,0,18,120,1878,25200,379980,6032880,97625430,1644877920,28110274668,491056972560,8693492707284,155972778081120,2828729259803304,51789619926364320]

Euler_number: 32
Hilbert_coefficients: [1,27,179]
Hilbert_delta_vector: [1,22,54,22,1]
adjacency_matrix: [[0,2,4],[0,0,0],[0,1,0]]
degree: 100
dimension_vector: [1,1,2]
generalised_partitions: [[[1],[1,0]],[[1],[1,1]]]
hash: 1981099972
period: [1,0,18,120,2022,26160,421020,6607440,110986470,1886797920,33023669868,586534631760,10591775105604,193578085340640,3577973653332936,66751891723476960]

Euler_number: 26
Hilbert_coefficients: [1,29,195]
Hilbert_delta_vector: [1,24,60,24,1]
adjacency_matrix: [[0,0,0,6],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 110
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[0]],[[0],[1],[0]],[[1],[0],[0]]]
period: [1,0,18,132,1926,25800,388800,6041280,97717830,1622246640,27545076468,476153785800,8356315862664,148530200154336,2669120858474928,48421768761798432]

Euler_number: 37
Hilbert_coefficients: [1,28,186]
Hilbert_delta_vector: [1,23,56,23,1]
adjacency_matrix: [[0,0,3,3],[0,0,0,0],[0,0,0,1],[0,2,0,0]]
degree: 104
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[1]]]
period: [1,0,18,138,2166,30240,478170,7777560,131781510,2289403200,40679581068,735724212300,13507999542114,251167481949384,4721379899727348,89593337827941948]

Euler_number: 24
Hilbert_coefficients: [1,27,179]
Hilbert_delta_vector: [1,22,54,22,1]
adjacency_matrix: [[0,3,4],[0,0,0],[0,1,0]]
degree: 100
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[1],[1,0]],[[2],[0,0]]]
hash: 3268338027
period: [1,0,18,144,2118,30960,481860,7971600,135188550,2367923040,42311482668,770259853440,14232351432684,266342192468352,5039130610480824,96244354845422784]

Euler_number: 36
Hilbert_coefficients: [1,27,179]
Hilbert_delta_vector: [1,22,54,22,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,5,0]]
degree: 100
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[1],[0]],[[0],[1],[0]],[[1],[1],[-1]]]
period: [1,0,18,156,2190,32760,513720,8536080,146324430,2580256560,46508882868,853501433400,15900915044784,300030453410688,5723430366036240,110220784212835296]

Euler_number: 40
Hilbert_coefficients: [1,27,178]
Hilbert_delta_vector: [1,22,53,22,1]
adjacency_matrix: [[0,0,3,3],[0,0,0,0],[0,0,0,1],[0,2,0,0]]
degree: 99
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[2]],[[1],[0],[0]]]
period: [1,0,18,156,2310,33240,537120,8919960,154222950,2739712080,49751543268,920012191560,17270946375144,328398049547568,6312935129684040,122515514263558416]

Euler_number: 22
Hilbert_coefficients: [1,27,179]
Hilbert_delta_vector: [1,22,54,22,1]
adjacency_matrix: [[0,3,3],[0,0,1],[0,0,0]]
degree: 100
dimension_vector: [1,2,2]
generalised_partitions: [[[0,0],[1,1]],[[0,0],[1,1]],[[0,0],[1,1]],[[0,0],[1,1]]]
hash: 1013034260
period: [1,0,18,156,2358,34920,564120,9502920,165863670,2974072080,54506354868,1016999315640,19261592691264,369463264698528,7164368830465704,140244703264201536]

Euler_number: 31
Hilbert_coefficients: [1,26,171]
Hilbert_delta_vector: [1,21,51,21,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,1,0]]
degree: 95
dimension_vector: [1,1,3]
generalised_partitions: [[[0],[1,1,1]],[[0],[1,1,1]],[[1],[0,0,0]],[[1],[1,1,1]]]
hash: 1489523202
period: [1,0,18,174,2454,38880,636030,11007780,197230950,3626308560,68208187068,1305872249220,25379753394534,499582428417072,9941613932785392,199718779909092444]

Euler_number: 14
Hilbert_coefficients: [1,64,482]
Hilbert_delta_vector: [1,59,172,59,1]
adjacency_matrix: [[0,1,6],[0,0,0],[0,1,0]]
degree: 292
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[1]]]
period: [1,0,0,24,48,0,3240,15120,15120,672000,5040000,11088000,177177000,1765764000,6180174000,56885853024]

Euler_number: 45
Hilbert_coefficients: [1,25,163]
Hilbert_delta_vector: [1,20,48,20,1]
adjacency_matrix: [[0,0,0,3],[0,0,0,0],[0,0,0,0],[0,3,3,0]]
degree: 90
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[1],[-1]],[[1],[1],[-1]]]
period: [1,0,18,192,2862,46440,802980,14515200,271870830,5232012240,102912203268,2060912201040,41894568963324,862522178774256,17952114581519976,377195834581517952]

Euler_number: 52
Hilbert_coefficients: [1,24,154]
Hilbert_delta_vector: [1,19,44,19,1]
adjacency_matrix: [[0,4,4],[0,0,1],[0,0,0]]
degree: 84
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[1]],[[1],[1]]]
period: [1,0,18,228,2934,55320,969840,18061680,357010710,7107870000,145726700868,3042239646600,64348452857304,1380285118596384,29921074295647392,654745193177083008]

Euler_number: 92
Hilbert_coefficients: [1,14,76]
Hilbert_delta_vector: [1,9,16,9,1]
adjacency_matrix: [[0,0,2],[0,0,0],[0,8,0]]
degree: 36
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[-1]],[[2],[-2]],[[2],[-2]],[[2],[-1]]]
period: [1,0,184,5688,286008,14876160,837897160,49505030400,3036180030520,191640421163520,12376834807224384,814430091520584000,54431033514613263816,3685834017964266360192,252404962334881868795712,17453247495731902212566208]

Euler_number: 24
Hilbert_coefficients: [1,31,211]
Hilbert_delta_vector: [1,26,66,26,1]
adjacency_matrix: [[0,2,6],[0,0,0],[0,1,0]]
degree: 120
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[0],[2]],[[2],[0]]]
period: [1,0,18,48,1494,9120,206820,1864800,36332310,409765440,7347112668,95021166240,1628770781484,22968440599104,384762082439592,5738573789876928]

Euler_number: 8
Hilbert_coefficients: [1,39,275]
Hilbert_delta_vector: [1,34,90,34,1]
adjacency_matrix: [[0,0,2,0],[0,0,0,0],[0,2,0,5],[0,0,0,0]]
degree: 160
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[-2],[1,1]],[[0],[-2],[1,1]],[[0],[-2],[1,1]],[[0],[-1],[1,1]]]
hash: 109076270
period: [1,0,18,90,1302,13260,168570,2089080,27440070,366208920,5011116768,69700346100,984705232434,14089810054320,203891999490036,2979438979897380]

Euler_number: -112
Hilbert_coefficients: [1,15,75]
Hilbert_delta_vector: [1,10,10,10,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,3,0]]
degree: 32
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[4]],[[2],[-2]]]
period: [1,0,1946,215808,35318526,5981882880,1074550170260,200205416839680,38362782724653310,7511888735343928320,1496574798832732014396,302397726107615121984000,61824223787304676871128956,12765800039581677254983584768,2658439403849564149482961869576,557699254919723230183721373570048]

Euler_number: 212
Hilbert_coefficients: [1,11,51]
Hilbert_delta_vector: [1,6,6,6,1]
adjacency_matrix: [[0,0,6],[0,0,0],[0,2,0]]
degree: 20
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[4]],[[1],[0]]]
period: [1,0,1992,227472,38459880,6796332000,1282447706160,252711084477600,51527777528361960,10796163231938078400,2312982967691058640992,504831822718407306091200,111932092875112869663534384,25154579297064078320266551744,5719323573696407939049944901600,1313685098663177309403623253636672]

Euler_number: 24
Hilbert_coefficients: [1,50,364]
Hilbert_delta_vector: [1,45,124,45,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,3,0]]
degree: 216
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[0],[2]]]
period: [1,0,20,102,1188,11760,123050,1391880,15753220,187113360,2259321120,27962503800,352158518250,4504004144640,58361338910160,764430237022452]

Euler_number: 12
Hilbert_coefficients: [1,34,232]
Hilbert_delta_vector: [1,29,72,29,1]
adjacency_matrix: [[0,3,4],[0,0,1],[0,0,0]]
degree: 132
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[0],[2]]]
period: [1,0,20,120,1668,21120,303320,4519200,69526660,1094620800,17573386320,286971669600,4756071797400,79835365209600,1354869477836160,23211436264336320]

Euler_number: 40
Hilbert_coefficients: [1,31,211]
Hilbert_delta_vector: [1,26,66,26,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,5,0]]
degree: 120
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[-1]],[[0],[2],[-2]],[[1],[1],[-1]]]
period: [1,0,20,120,1860,23280,342200,5115600,79922500,1280143200,20976469920,349909929600,5925771713400,101640280341600,1762543508840400,30855563921101920]

Euler_number: 9
Hilbert_coefficients: [1,60,451]
Hilbert_delta_vector: [1,55,161,55,1]
adjacency_matrix: [[0,5,4],[0,0,0],[0,0,0]]
degree: 273
dimension_vector: [1,1,2]
generalised_partitions: [[[1],[1,0]],[[1],[1,0]]]
hash: 2865168785
period: [1,0,0,24,48,120,3600,15120,55440,913920,5455800,25779600,303164400,2176574400,12284672400,119108013024]

Euler_number: 20
Hilbert_coefficients: [1,30,204]
Hilbert_delta_vector: [1,25,64,25,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,5,0]]
degree: 116
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[1],[0]],[[0],[2],[-2]],[[1],[0],[1]]]
period: [1,0,20,126,1908,24480,361010,5470920,86341780,1399149360,23187190320,391264889400,6702927191730,116308153241280,2040420975587280,36137517352212276]

Euler_number: -11
Hilbert_coefficients: [1,30,201]
Hilbert_delta_vector: [1,25,61,25,1]
adjacency_matrix: [[0,6,3],[0,0,0],[0,0,0]]
degree: 113
dimension_vector: [1,1,2]
generalised_partitions: [[[1],[0,0]],[[2],[1,0]]]
hash: 4285923193
period: [1,0,20,144,2148,31800,505280,8329440,141091300,2452685760,43580706120,788728248000,14491572849600,269631235954080,5070904663899360,96260801402910144]

Euler_number: 21
Hilbert_coefficients: [1,27,181]
Hilbert_delta_vector: [1,22,56,22,1]
adjacency_matrix: [[0,0,0,3],[0,0,0,0],[0,0,0,0],[0,3,3,0]]
degree: 102
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[2],[1],[-3]]]
period: [1,0,20,156,2340,34080,540740,8942640,153526660,2705908800,48772447920,894987749040,16672484075940,314571966508800,6000504655860000,115551194103801456]

Euler_number: 34
Hilbert_coefficients: [1,24,156]
Hilbert_delta_vector: [1,19,46,19,1]
adjacency_matrix: [[0,1,5],[0,0,0],[0,1,0]]
degree: 86
dimension_vector: [1,1,4]
generalised_partitions: [[[1],[1,1,1,0]]]
hash: 3073629619
period: [1,0,20,156,2700,41040,697700,12503400,228163180,4343011680,83689341120,1651391372400,32982568611300,668169876694320,13676347093523400,282673620810637056]

Euler_number: 34
Hilbert_coefficients: [1,27,179]
Hilbert_delta_vector: [1,22,54,22,1]
adjacency_matrix: [[0,0,0,5],[0,0,0,0],[0,0,0,0],[0,2,4,0]]
degree: 100
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[-1]],[[0],[1],[0]],[[1],[1],[-1]]]
period: [1,0,20,168,2580,38400,629120,10709160,189184660,3433416000,63701457120,1203339300240,23075930391360,448189541719920,8800562153337240,174451770824499168]

Euler_number: 8
Hilbert_coefficients: [1,26,172]
Hilbert_delta_vector: [1,21,52,21,1]
adjacency_matrix: [[0,5,4],[0,0,0],[0,0,0]]
degree: 96
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[2,2]],[[1],[1,0]],[[2],[0,0]]]
hash: 1709877343
period: [1,0,20,168,2580,39600,648920,11239200,200541460,3685164000,69180995520,1322473706400,25663750589400,504400697760960,10022643540624000,201049423854447168]

Euler_number: 25
Hilbert_coefficients: [1,25,163]
Hilbert_delta_vector: [1,20,48,20,1]
adjacency_matrix: [[0,3,5],[0,0,0],[0,0,0]]
degree: 90
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[2,1]],[[1],[1,0]]]
hash: 3397873755
period: [1,0,20,198,3228,52260,925130,17075100,326431420,6411850200,128739160620,2631646710000,54607458201450,1147606477977960,24381963474442860,522939765370570548]

Euler_number: 8
Hilbert_coefficients: [1,105,825]
Hilbert_delta_vector: [1,100,310,100,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,4,0]]
degree: 512
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[-1]],[[1],[-1]]]
period: [1,0,2,0,30,0,740,0,12670,0,327852,0,8686524,0,224675880,0]

Euler_number: 12
Hilbert_coefficients: [1,96,750]
Hilbert_delta_vector: [1,91,280,91,1]
adjacency_matrix: [[0,1,2,2],[0,0,0,0],[0,0,0,1],[0,1,0,0]]
degree: 464
dimension_vector: [1,1,1,1]
generalised_partitions: []
period: [1,0,2,0,30,120,380,2520,5950,75600,214452,1940400,6773844,49008960,247378560,1394112720]

Euler_number: 11
Hilbert_coefficients: [1,90,699]
Hilbert_delta_vector: [1,85,259,85,1]
adjacency_matrix: [[0,0,1,4],[0,0,0,0],[0,0,0,0],[0,3,1,0]]
degree: 431
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[-1]],[[1],[1],[-1]]]
period: [1,0,2,0,30,120,740,2520,12670,75600,441252,2772000,13676124,81441360,439090080,2831949120]

Euler_number: 17
Hilbert_coefficients: [1,58,433]
Hilbert_delta_vector: [1,53,153,53,1]
adjacency_matrix: [[0,1,1,5],[0,0,0,0],[0,0,0,0],[0,1,1,0]]
degree: 261
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[1]]]
period: [1,0,0,24,96,120,3240,30240,110880,853440,10193400,63756000,384153000,3935131200,32540508000,214207017024]

Euler_number: 10
Hilbert_coefficients: [1,87,675]
Hilbert_delta_vector: [1,82,250,82,1]
adjacency_matrix: [[0,2,4],[0,0,0],[0,1,0]]
degree: 416
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[1]]]
period: [1,0,2,0,54,0,1100,0,28630,0,882252,0,27101844,0,913492008,0]

Euler_number: 8
Hilbert_coefficients: [1,99,775]
Hilbert_delta_vector: [1,94,290,94,1]
adjacency_matrix: [[0,1,5],[0,0,0],[0,1,0]]
degree: 480
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]]]
period: [1,0,2,0,54,0,740,0,21910,0,504252,0,15209964,0,429168168,0]

Euler_number: 13
Hilbert_coefficients: [1,81,624]
Hilbert_delta_vector: [1,76,229,76,1]
adjacency_matrix: [[0,1,1,4],[0,0,1,0],[0,0,0,0],[0,1,0,0]]
degree: 383
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]]]
period: [1,0,2,0,54,120,1100,2520,28630,120960,995652,4435200,32091444,171531360,1228807008,7069782720]

Euler_number: 12
Hilbert_coefficients: [1,84,650]
Hilbert_delta_vector: [1,79,240,79,1]
adjacency_matrix: [[0,1,1,4],[0,0,0,0],[0,0,0,0],[0,1,1,0]]
degree: 400
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[1]]]
period: [1,0,2,0,54,120,740,2520,21910,120960,617652,3603600,20199564,139098960,744483168,4875190320]

Euler_number: 12
Hilbert_coefficients: [1,75,573]
Hilbert_delta_vector: [1,70,208,70,1]
adjacency_matrix: [[0,2,4],[0,0,0],[0,1,0]]
degree: 350
dimension_vector: [1,1,1]
generalised_partitions: [[[2],[0]]]
period: [1,0,2,0,54,240,1460,5040,35350,241920,1789452,10533600,63941724,407927520,2896192728,20042262240]

Euler_number: 49
Hilbert_coefficients: [1,36,256]
Hilbert_delta_vector: [1,31,86,31,1]
adjacency_matrix: [[0,0,0,3,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,2,0,0]]
degree: 150
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[1]],[[1],[0],[2],[-1]]]
period: [1,0,20,60,1140,9120,121700,1377600,17821300,227371200,3023359920,40635764400,556506327300,7710601298400,108091152483600,1529590770467760]

Euler_number: 8
Hilbert_coefficients: [1,111,875]
Hilbert_delta_vector: [1,106,330,106,1]
adjacency_matrix: [[0,1,4],[0,0,0],[0,1,0]]
degree: 544
dimension_vector: [1,1,1]
generalised_partitions: []
period: [1,0,2,0,6,120,20,2520,70,30240,113652,277200,4990524,2162160,113516832,183303120]

Euler_number: 8
Hilbert_coefficients: [1,63,475]
Hilbert_delta_vector: [1,58,170,58,1]
adjacency_matrix: [[0,0,1,4],[0,0,0,0],[0,0,0,0],[0,3,1,0]]
degree: 288
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[-1]],[[1],[0],[1]]]
period: [1,0,2,12,102,240,2000,18480,114310,613200,5065452,40591320,268353624,1892034144,15279579744,116831066352]

Euler_number: 18
Hilbert_coefficients: [1,62,466]
Hilbert_delta_vector: [1,57,166,57,1]
adjacency_matrix: [[0,0,2,4],[0,0,0,0],[0,0,0,0],[0,2,1,0]]
degree: 282
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[0]],[[1],[0],[0]]]
period: [1,0,2,12,102,480,2720,20160,157990,1112160,7812252,59274600,465775464,3605185584,27821549184,219197570592]

Euler_number: 16
Hilbert_coefficients: [1,59,441]
Hilbert_delta_vector: [1,54,156,54,1]
adjacency_matrix: [[0,0,1,4],[0,0,0,0],[0,1,0,0],[0,1,1,0]]
degree: 266
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[1]]]
period: [1,0,2,12,102,480,2720,22680,168070,1202880,8618652,68145000,537293064,4192572384,33015417864,265965091392]

Euler_number: 5
Hilbert_coefficients: [1,51,376]
Hilbert_delta_vector: [1,46,131,46,1]
adjacency_matrix: [[0,5,5],[0,0,0],[0,0,0]]
degree: 225
dimension_vector: [1,1,4]
generalised_partitions: [[[1],[1,1,1,0]]]
hash: 894678059
period: [1,0,0,30,120,240,5850,50400,214200,2200800,24015600,155232000,1237640250,13171158000,107459352000,847023957780]

Euler_number: 17
Hilbert_coefficients: [1,56,415]
Hilbert_delta_vector: [1,51,145,51,1]
adjacency_matrix: [[0,0,1,4],[0,0,0,0],[0,0,0,0],[0,3,1,0]]
degree: 249
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[-1]],[[1],[1],[0]]]
period: [1,0,2,12,126,720,3800,30240,268030,2125200,15699852,125802600,1083441744,9220315104,76670317152,646954740432]

Euler_number: 16
Hilbert_coefficients: [1,50,364]
Hilbert_delta_vector: [1,45,124,45,1]
adjacency_matrix: [[0,1,4],[0,0,0],[0,2,0]]
degree: 216
dimension_vector: [1,1,1]
generalised_partitions: [[[2],[0]]]
period: [1,0,2,12,198,1200,6320,52920,594790,5376000,41807052,358650600,3561304824,34684794144,315952023816,2901382996512]

Euler_number: 16
Hilbert_coefficients: [1,93,725]
Hilbert_delta_vector: [1,88,270,88,1]
adjacency_matrix: [[0,0,0,1,2],[0,0,1,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,1,0,0]]
degree: 448
dimension_vector: [1,1,1,1,1]
generalised_partitions: []
period: [1,0,2,12,30,120,920,4620,16030,129360,718452,3307920,21839664,133837704,715306020,4345172832]

Euler_number: 16
Hilbert_coefficients: [1,82,633]
Hilbert_delta_vector: [1,77,233,77,1]
adjacency_matrix: [[0,0,0,1,3],[0,0,0,1,0],[0,0,0,0,0],[0,0,1,0,0],[0,3,1,0,0]]
degree: 389
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[1],[0],[0],[-1]]]
period: [1,0,2,12,30,180,1280,5460,32830,212520,1190952,7244160,47203464,289152864,1827737340,11961141192]

Euler_number: 17
Hilbert_coefficients: [1,78,601]
Hilbert_delta_vector: [1,73,221,73,1]
adjacency_matrix: [[0,3,3,0,4],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,0,0,1,0]]
degree: 369
dimension_vector: [1,1,1,2,2]
generalised_partitions: [[[0],[0],[1,0],[0,0]],[[0],[0],[1,0],[0,0]],[[1],[0],[0,0],[1,0]]]
hash: 1146998423
period: [1,0,2,12,30,180,1280,5460,32830,227640,1190952,7659960,50529864,302846544,1968998460,13058437392]

Euler_number: 13
Hilbert_coefficients: [1,75,575]
Hilbert_delta_vector: [1,70,210,70,1]
adjacency_matrix: [[0,0,0,2],[0,0,2,0],[0,0,0,0],[0,3,2,0]]
degree: 352
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[1],[0]]]
period: [1,0,2,12,30,180,1640,5460,39550,288120,1417752,9738960,69074544,395819424,2735844540,18961134192]

Euler_number: 12
Hilbert_coefficients: [1,78,600]
Hilbert_delta_vector: [1,73,220,73,1]
adjacency_matrix: [[0,0,1,4],[0,0,0,0],[0,0,0,0],[0,3,1,0]]
degree: 368
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[-1]]]
period: [1,0,2,12,30,240,1280,5040,42910,235200,1260252,9378600,54355224,343206864,2381430480,14658195552]

Euler_number: 16
Hilbert_coefficients: [1,74,567]
Hilbert_delta_vector: [1,69,207,69,1]
adjacency_matrix: [[0,0,0,3,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,1,0,0],[0,2,1,0,0]]
degree: 347
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[1],[0],[1],[-1]]]
period: [1,0,2,12,30,300,1280,7980,52990,288120,2060352,12788160,83793864,575999424,3767555220,26106592512]

Euler_number: 17
Hilbert_coefficients: [1,71,542]
Hilbert_delta_vector: [1,66,197,66,1]
adjacency_matrix: [[0,0,0,3,2],[0,0,4,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,1,0,0,0]]
degree: 331
dimension_vector: [1,1,1,1,2]
generalised_partitions: [[[-1],[1],[0],[0,0]],[[-1],[1],[0],[1,0]],[[1],[0],[0],[0,0]]]
hash: 1247308949
period: [1,0,2,12,30,300,1640,7980,59710,363720,2287152,16114560,105664944,715098384,5028815220,34544421912]

Euler_number: 13
Hilbert_coefficients: [1,72,551]
Hilbert_delta_vector: [1,67,201,67,1]
adjacency_matrix: [[0,1,2,4],[0,0,1,0],[0,0,0,0],[0,1,0,0]]
degree: 337
dimension_vector: [1,1,2,2]
generalised_partitions: [[[0],[1,0],[1,0]]]
hash: 3973681167
period: [1,0,2,12,30,300,920,9240,42910,273000,2009952,10570560,82546464,491314824,3443411400,23457946512]

Euler_number: 27
Hilbert_coefficients: [1,55,406]
Hilbert_delta_vector: [1,50,141,50,1]
adjacency_matrix: [[0,6],[0,0]]
degree: 243
dimension_vector: [1,1]
generalised_partitions: [[[3]]]
period: [1,0,0,36,0,0,8100,0,0,2822400,0,0,1200622500,0,0,572679643536]

Euler_number: 15
Hilbert_coefficients: [1,72,549]
Hilbert_delta_vector: [1,67,199,67,1]
adjacency_matrix: [[0,0,1,4],[0,0,1,0],[0,0,0,0],[0,3,0,0]]
degree: 335
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[-1]]]
period: [1,0,2,12,30,360,1280,7560,63070,310800,2280852,14922600,92608824,684107424,4462509480,30733374672]

Euler_number: 13
Hilbert_coefficients: [1,66,501]
Hilbert_delta_vector: [1,61,181,61,1]
adjacency_matrix: [[0,0,3,3],[0,0,0,0],[0,1,0,0],[0,2,0,0]]
degree: 305
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[0]],[[1],[0],[0]]]
period: [1,0,2,12,30,420,1280,11760,73150,409080,3484152,19718160,153648264,1059242184,7265029200,55500677232]

Euler_number: 12
Hilbert_coefficients: [1,78,600]
Hilbert_delta_vector: [1,73,220,73,1]
adjacency_matrix: [[0,0,1,5],[0,0,0,0],[0,0,0,0],[0,2,1,0]]
degree: 368
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[0],[0]]]
period: [1,0,2,12,54,120,1280,8400,31990,220080,1625652,8990520,51897384,382846464,2454751728,14838856032]

Euler_number: 12
Hilbert_coefficients: [1,75,575]
Hilbert_delta_vector: [1,70,210,70,1]
adjacency_matrix: [[0,0,3,3],[0,0,0,0],[0,1,0,0],[0,1,0,0]]
degree: 352
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]]]
period: [1,0,2,12,54,120,1640,8400,38710,280560,2003652,10653720,72105264,516900384,3241777968,21195606432]

Euler_number: 14
Hilbert_coefficients: [1,72,550]
Hilbert_delta_vector: [1,67,200,67,1]
adjacency_matrix: [[0,0,2,4],[0,0,0,0],[0,0,0,0],[0,2,1,0]]
degree: 336
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[0]]]
period: [1,0,2,12,54,180,1640,9240,45430,348600,2173752,13481160,91232064,636179544,4127182488,28622385792]

Euler_number: 12
Hilbert_coefficients: [1,74,566]
Hilbert_delta_vector: [1,69,206,69,1]
adjacency_matrix: [[0,0,1,5],[0,0,0,0],[0,0,0,0],[0,2,1,0]]
degree: 346
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[1],[-1]]]
period: [1,0,2,12,54,240,1280,10080,52150,325920,2192652,14368200,94142664,624287664,4326461568,29465387952]

Euler_number: 16
Hilbert_coefficients: [1,75,575]
Hilbert_delta_vector: [1,70,210,70,1]
adjacency_matrix: [[0,0,0,3,2],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,2,2,0,0]]
degree: 352
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[-1]],[[1],[0],[0],[0]]]
period: [1,0,2,12,54,240,1280,9660,52150,310800,2091852,13841520,88487784,587891304,4032587988,27395119752]

Euler_number: 17
Hilbert_coefficients: [1,67,509]
Hilbert_delta_vector: [1,62,184,62,1]
adjacency_matrix: [[0,0,0,2,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,1,0,0],[0,2,1,1,0]]
degree: 310
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[1],[0],[1],[-1]]]
period: [1,0,2,12,54,300,2000,11760,75670,514920,3496752,24153360,168986664,1204827624,8639970768,62594844312]

Euler_number: 15
Hilbert_coefficients: [1,65,492]
Hilbert_delta_vector: [1,60,177,60,1]
adjacency_matrix: [[0,0,2,4],[0,0,0,0],[0,1,0,0],[0,1,1,0]]
degree: 299
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[0]]]
period: [1,0,2,12,54,360,1640,12600,79030,537600,3591252,24901800,180878544,1264287024,9212582808,66956761872]

Euler_number: 18
Hilbert_coefficients: [1,63,476]
Hilbert_delta_vector: [1,58,171,58,1]
adjacency_matrix: [[0,0,1,3,3],[0,0,0,0,0],[0,0,0,0,0],[0,1,0,0,0],[0,1,1,0,0]]
degree: 289
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[0]],[[1],[0],[0],[0]]]
period: [1,0,2,12,54,420,2000,15540,95830,681240,4920552,34132560,255473064,1853835984,13928433948,104664592032]

Euler_number: 29
Hilbert_coefficients: [1,49,356]
Hilbert_delta_vector: [1,44,121,44,1]
adjacency_matrix: [[0,1,5],[0,0,0],[0,1,0]]
degree: 211
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[2]]]
period: [1,0,0,36,144,120,8100,75600,226800,3094560,42449400,232848000,1821550500,25837812000,204551146800,1446900991536]

Euler_number: 12
Hilbert_coefficients: [1,99,775]
Hilbert_delta_vector: [1,94,290,94,1]
adjacency_matrix: [[0,0,1,3],[0,0,1,0],[0,0,0,0],[0,4,0,0]]
degree: 480
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[-1]],[[1],[0],[0]]]
period: [1,0,2,12,6,120,920,840,16870,99120,189252,2614920,13653024,40504464,449011992,2175805632]

Euler_number: 12
Hilbert_coefficients: [1,90,700]
Hilbert_delta_vector: [1,85,260,85,1]
adjacency_matrix: [[0,1,3,2],[0,0,0,0],[0,0,0,0],[0,1,0,0]]
degree: 432
dimension_vector: [1,1,1,1]
generalised_partitions: []
period: [1,0,2,12,6,180,920,1680,26950,106680,434952,4472160,17145744,105729624,814777392,3472861392]

Euler_number: 8
Hilbert_coefficients: [1,90,700]
Hilbert_delta_vector: [1,85,260,85,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,3,0]]
degree: 432
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[-1]]]
period: [1,0,2,12,6,240,560,2520,30310,53760,680652,3834600,12405624,145008864,554957832,3559107552]

Euler_number: 13
Hilbert_coefficients: [1,78,600]
Hilbert_delta_vector: [1,73,220,73,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,3,2,0]]
degree: 368
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[1],[0]]]
period: [1,0,2,12,6,300,920,4200,47110,136920,1304352,8352960,37104144,345729384,1796037672,11677778112]

Euler_number: 12
Hilbert_coefficients: [1,75,575]
Hilbert_delta_vector: [1,70,210,70,1]
adjacency_matrix: [[0,1,4],[0,0,0],[0,2,0]]
degree: 352
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[1]]]
period: [1,0,2,12,6,360,560,5040,50470,84000,1701252,6883800,37353624,406630224,1324326432,14336994672]

Euler_number: 13
Hilbert_coefficients: [1,66,500]
Hilbert_delta_vector: [1,61,180,61,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,3,2,0]]
degree: 304
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[1],[0],[0]]]
period: [1,0,2,12,78,240,2000,14700,84910,537600,4082652,28810320,193638984,1416719304,10538335236,76407683352]

Euler_number: 18
Hilbert_coefficients: [1,67,508]
Hilbert_delta_vector: [1,62,183,62,1]
adjacency_matrix: [[0,0,1,1,4],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,1,0,0]]
degree: 309
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[1]],[[1],[0],[0],[0]]]
period: [1,0,2,12,78,300,2000,14280,91630,590520,4151952,29697360,209439384,1503926424,11021397816,81223654512]

Euler_number: 15
Hilbert_coefficients: [1,60,451]
Hilbert_delta_vector: [1,55,161,55,1]
adjacency_matrix: [[0,0,3,2],[0,0,0,0],[0,1,0,1],[0,2,0,0]]
degree: 273
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[0]],[[1],[0],[0]]]
period: [1,0,2,12,78,300,2720,16800,108430,787080,5941152,41616960,310728264,2375997624,17970940416,137223598512]

Euler_number: 17
Hilbert_coefficients: [1,65,492]
Hilbert_delta_vector: [1,60,177,60,1]
adjacency_matrix: [[0,0,1,1,4],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,1,1,0]]
degree: 299
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[1]],[[1],[1],[0],[-1]]]
period: [1,0,2,12,78,360,2000,15120,105070,673680,4700052,34326600,250853064,1819241424,13430404416,101061232272]

Euler_number: 14
Hilbert_coefficients: [1,62,466]
Hilbert_delta_vector: [1,57,166,57,1]
adjacency_matrix: [[0,0,2,4],[0,0,0,0],[0,0,0,0],[0,2,1,0]]
degree: 282
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[1],[-1]]]
period: [1,0,2,12,78,480,2360,17640,131950,930720,6552252,48186600,370852944,2830411584,21595801656,167233658592]

Euler_number: 9
Hilbert_coefficients: [1,105,826]
Hilbert_delta_vector: [1,100,311,100,1]
adjacency_matrix: [[0,2,3],[0,0,0],[0,1,0]]
degree: 513
dimension_vector: [1,1,1]
generalised_partitions: []
period: [1,0,0,6,0,120,90,0,10080,1680,113400,554400,34650,21621600,25225200,168924756]

Euler_number: 293
Hilbert_coefficients: [1,10,45]
Hilbert_delta_vector: [1,5,5,5,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,3,0]]
degree: 17
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[-1]],[[1],[3]]]
period: [1,0,2136,262896,48275736,9412519800,1975803279600,435882277192320,99912504983298840,23595717804096520320,5707088935877576423736,1407506590577616719984640,352775428607274507712124016,89629072050136729408832229696,23037390406771013321755803398016,5980807655529821118162060996789696]

Euler_number: 8
Hilbert_coefficients: [1,60,450]
Hilbert_delta_vector: [1,55,160,55,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,1,0]]
degree: 272
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[0],[1,1]],[[0],[1,1]]]
hash: 2977501770
period: [1,0,2,18,102,300,3170,26460,146230,1010520,9040752,66153780,462788634,3800572776,30974699184,235373806668]

Euler_number: 17
Hilbert_coefficients: [1,57,425]
Hilbert_delta_vector: [1,52,150,52,1]
adjacency_matrix: [[0,0,0,2],[0,0,1,0],[0,0,0,0],[0,3,3,0]]
degree: 256
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[1],[1],[-1]]]
period: [1,0,2,18,102,360,3890,28560,173110,1350720,11428452,83395620,645740634,5406336936,43512884844,348027507828]

Euler_number: 17
Hilbert_coefficients: [1,77,591]
Hilbert_delta_vector: [1,72,216,72,1]
adjacency_matrix: [[0,0,1,1,3],[0,0,0,1,0],[0,0,0,0,0],[0,0,1,0,0],[0,3,0,0,0]]
degree: 362
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[1]],[[1],[0],[0],[-1]]]
period: [1,0,2,18,30,240,2090,7140,51310,398160,1940652,13541220,99351714,579314736,4033681080,28909388508]

Euler_number: 18
Hilbert_coefficients: [1,66,501]
Hilbert_delta_vector: [1,61,181,61,1]
adjacency_matrix: [[0,0,0,3,2],[0,0,0,0,0],[0,0,0,0,0],[0,3,3,0,1],[0,0,0,0,0]]
degree: 305
dimension_vector: [1,1,1,1,2]
generalised_partitions: [[[0],[1],[-1],[1,0]],[[1],[0],[-1],[1,0]]]
hash: 730085901
period: [1,0,2,18,30,360,2450,9660,91630,594720,3414852,28648620,190411914,1297872576,10211332560,71092649628]

Euler_number: 16
Hilbert_coefficients: [1,75,575]
Hilbert_delta_vector: [1,70,210,70,1]
adjacency_matrix: [[0,0,2,4],[0,0,0,0],[0,0,0,0],[0,2,1,0]]
degree: 352
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[1],[-1]]]
period: [1,0,2,18,54,180,2090,11340,47110,405720,2803752,14871780,106374114,793728936,4911686208,33439353948]

Euler_number: 14
Hilbert_coefficients: [1,66,500]
Hilbert_delta_vector: [1,61,180,61,1]
adjacency_matrix: [[0,0,3,3],[0,0,0,0],[0,0,0,1],[0,2,0,0]]
degree: 304
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[0]]]
period: [1,0,2,18,54,240,2810,13440,73990,685440,4284252,26708220,219471714,1549764216,10507896828,82260686508]

Euler_number: 16
Hilbert_coefficients: [1,99,775]
Hilbert_delta_vector: [1,94,290,94,1]
adjacency_matrix: [[0,0,1,4],[0,0,1,0],[0,0,0,0],[0,3,0,0]]
degree: 480
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[0],[-1]]]
period: [1,0,2,18,6,180,1370,1260,25270,163800,283752,4338180,24637074,67243176,824867472,4304247948]

Euler_number: 13
Hilbert_coefficients: [1,81,625]
Hilbert_delta_vector: [1,76,230,76,1]
adjacency_matrix: [[0,0,2,3],[0,0,1,0],[0,0,0,0],[0,3,0,0]]
degree: 384
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[-1]]]
period: [1,0,2,18,6,240,1730,2100,45430,262080,680652,10076220,50998794,216792576,2436757752,11882378508]

Euler_number: 9
Hilbert_coefficients: [1,75,575]
Hilbert_delta_vector: [1,70,210,70,1]
adjacency_matrix: [[0,1,4],[0,0,0],[0,1,0]]
degree: 352
dimension_vector: [1,2,2]
generalised_partitions: [[[0,0],[1,1]],[[1,1],[0,0]]]
hash: 2861165223
period: [1,0,2,18,6,300,1730,2940,62230,269640,1153152,14428260,58483194,405260856,3629909712,16282133868]

Euler_number: 9
Hilbert_coefficients: [1,105,826]
Hilbert_delta_vector: [1,100,311,100,1]
adjacency_matrix: [[0,1,3],[0,0,0],[0,2,0]]
degree: 513
dimension_vector: [1,1,1]
generalised_partitions: []
period: [1,0,0,6,24,0,90,2520,2520,1680,151200,831600,404250,7207200,113513400,253008756]

Euler_number: 10
Hilbert_coefficients: [1,69,525]
Hilbert_delta_vector: [1,64,190,64,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,1,0]]
degree: 320
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[0],[1,1]],[[1],[0,0]]]
hash: 2977502367
period: [1,0,2,18,6,420,1730,5460,92470,299880,2476152,22189860,88420794,926341416,5998555992,34324878588]

Euler_number: 17
Hilbert_coefficients: [1,66,500]
Hilbert_delta_vector: [1,61,180,61,1]
adjacency_matrix: [[0,0,0,3,2],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,2,1,0]]
degree: 304
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[-1]],[[1],[0],[1],[-1]]]
period: [1,0,2,18,78,300,2450,18900,103390,693000,5537952,38710980,264498234,2013187176,15324816936,112098254268]

Euler_number: 18
Hilbert_coefficients: [1,62,467]
Hilbert_delta_vector: [1,57,167,57,1]
adjacency_matrix: [[0,0,1,3,2],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,2,1,0,0]]
degree: 283
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[0]],[[1],[0],[0],[0]]]
period: [1,0,2,18,78,360,3170,21000,130270,987840,7472052,53458020,404207034,3146879736,24129672996,187216857828]

Euler_number: 32
Hilbert_coefficients: [1,45,325]
Hilbert_delta_vector: [1,40,110,40,1]
adjacency_matrix: [[0,0,0,5],[0,0,1,0],[0,0,0,0],[0,2,1,0]]
degree: 192
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[0],[2]]]
period: [1,0,22,102,1434,13740,160510,1881180,22828330,286797000,3664744272,47930573460,635917440774,8563499688744,116654359034928,1605804912403692]

Euler_number: 4
Hilbert_coefficients: [1,33,225]
Hilbert_delta_vector: [1,28,70,28,1]
adjacency_matrix: [[0,0,3],[0,0,0],[0,7,0]]
degree: 128
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[-1]],[[1],[0]],[[2],[-2]],[[2],[-2]]]
period: [1,0,22,120,1914,23280,347980,5206320,81687130,1307318880,21388893372,355886232240,6011105424324,102823927446240,1778213788524888,31043948528392800]

Euler_number: 4
Hilbert_coefficients: [1,36,250]
Hilbert_delta_vector: [1,31,80,31,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 144
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[2],[-1]]]
period: [1,0,22,132,2058,24360,345280,4867800,71961610,1085053200,16733382372,262420204200,4177336128504,67343103972144,1097718387147096,18067268195968992]

Euler_number: 24
Hilbert_coefficients: [1,30,200]
Hilbert_delta_vector: [1,25,60,25,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,3,0]]
degree: 112
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[1]]]
period: [1,0,22,144,2394,34200,557140,9241680,158849530,2798102160,50399624772,924365756160,17210914367724,324521484054768,6185453284944648,119006292745083744]

Euler_number: 31
Hilbert_coefficients: [1,30,202]
Hilbert_delta_vector: [1,25,62,25,1]
adjacency_matrix: [[0,0,0,3,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,2,0,0]]
degree: 114
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[2],[0]],[[1],[0],[0],[0]]]
period: [1,0,22,162,2490,34260,531490,8504160,141651370,2423728440,42431353272,756614336940,13701107734314,251351436720384,4662741204066660,87334088111241972]

Euler_number: 25
Hilbert_coefficients: [1,28,187]
Hilbert_delta_vector: [1,23,57,23,1]
adjacency_matrix: [[0,0,2,0],[0,0,0,0],[0,2,0,5],[0,0,0,0]]
degree: 105
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[-2],[1,1]],[[0],[-2],[1,1]],[[0],[-1],[1,1]],[[1],[-3],[1,1]]]
hash: 3573448492
period: [1,0,22,168,2634,38040,613660,10263120,178335850,3183794880,58121459172,1080412262160,20389748453844,389754827397936,7532460538776888,146964854161533408]

Euler_number: 29
Hilbert_coefficients: [1,26,171]
Hilbert_delta_vector: [1,21,51,21,1]
adjacency_matrix: [[0,0,0,5],[0,0,0,0],[0,0,0,0],[0,2,4,0]]
degree: 95
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[1],[0]],[[0],[1],[0]],[[1],[0],[1]]]
period: [1,0,22,186,3090,47880,824530,14728980,273113890,5202622320,101316098772,2008935145140,40437476488794,824403870802512,16991985023579280,353563560577743516]

Euler_number: 12
Hilbert_coefficients: [1,95,742]
Hilbert_delta_vector: [1,90,277,90,1]
adjacency_matrix: [[0,1,2,2],[0,0,1,0],[0,0,0,0],[0,1,0,0]]
degree: 459
dimension_vector: [1,1,1,1]
generalised_partitions: []
period: [1,0,0,6,24,120,90,1260,12600,47040,163800,831600,7057050,37837800,145044900,799554756]

Euler_number: 42
Hilbert_coefficients: [1,24,155]
Hilbert_delta_vector: [1,19,45,19,1]
adjacency_matrix: [[0,5,4],[0,0,0],[0,0,0]]
degree: 85
dimension_vector: [1,1,2]
generalised_partitions: [[[1],[1,0]],[[1],[1,1]],[[1],[1,1]]]
hash: 2009247892
period: [1,0,22,186,3354,52980,960970,17852100,345361450,6865603080,139410882072,2884619868900,60563326956594,1288241678315592,27699798874841808,601327623011030916]

Euler_number: 32
Hilbert_coefficients: [1,25,163]
Hilbert_delta_vector: [1,20,48,20,1]
adjacency_matrix: [[0,2,4],[0,0,0],[0,1,0]]
degree: 90
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[1],[1,1]],[[2],[0,0]]]
hash: 3530735751
period: [1,0,22,192,3258,51720,914620,16742880,318415930,6219660720,124204931172,2525506127760,52129837757844,1089852608308464,23035481516989656,491528114666901312]

Euler_number: 72
Hilbert_coefficients: [1,24,153]
Hilbert_delta_vector: [1,19,43,19,1]
adjacency_matrix: [[0,0,0,2],[0,0,1,0],[0,0,0,0],[0,3,3,0]]
degree: 83
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[1],[2],[-2]]]
period: [1,0,22,246,4290,74280,1433830,28650720,593427730,12630767520,274907306772,6090923255340,136997543065614,3120869246046552,71875791236715180,1671104284121348076]

Euler_number: 36
Hilbert_coefficients: [1,23,147]
Hilbert_delta_vector: [1,18,42,18,1]
adjacency_matrix: [[0,3,4],[0,0,0],[0,1,0]]
degree: 80
dimension_vector: [1,1,3]
generalised_partitions: [[[1],[1,1,0]],[[2],[0,0,0]]]
hash: 3980686931
period: [1,0,22,264,4122,77880,1476220,29789760,623443450,13361522160,293296805172,6551802697440,148574108881044,3412771449495408,79249540385685384,1857863904050298144]

Euler_number: 35
Hilbert_coefficients: [1,23,147]
Hilbert_delta_vector: [1,18,42,18,1]
adjacency_matrix: [[0,3,5],[0,0,0],[0,0,0]]
degree: 80
dimension_vector: [1,2,2]
generalised_partitions: [[[0,0],[1,1]],[[1,0],[1,1]],[[1,1],[1,1]]]
hash: 3054486198
period: [1,0,22,264,4554,82200,1613740,33027120,699596170,15235525200,339160149972,7686631001280,176843631214404,4120697974000608,97071751621618488,2308487649257453664]

Euler_number: 15
Hilbert_coefficients: [1,57,425]
Hilbert_delta_vector: [1,52,150,52,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,2,3,0]]
degree: 256
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[0],[1],[0]]]
period: [1,0,2,24,102,420,4700,35280,201670,1717800,14849352,107156280,853675284,7426226808,60132507864,488743198944]

Euler_number: 16
Hilbert_coefficients: [1,58,432]
Hilbert_delta_vector: [1,53,152,53,1]
adjacency_matrix: [[0,2,5],[0,0,0],[0,1,0]]
degree: 260
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[2],[0]]]
period: [1,0,2,24,102,480,4700,35280,225190,1800960,15170652,116331600,925359204,7828748928,64980791304,536796964704]

Euler_number: 19
Hilbert_coefficients: [1,52,383]
Hilbert_delta_vector: [1,47,133,47,1]
adjacency_matrix: [[0,1,2,4],[0,0,1,0],[0,0,0,0],[0,1,0,0]]
degree: 229
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[0],[1],[1]]]
period: [1,0,2,24,126,660,5780,49560,352030,2882040,25382952,212603160,1809303804,16009281288,141937999632,1259199125184]

Euler_number: 20
Hilbert_coefficients: [1,52,384]
Hilbert_delta_vector: [1,47,134,47,1]
adjacency_matrix: [[0,1,2,4],[0,0,0,0],[0,0,0,0],[0,1,1,0]]
degree: 230
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[0]],[[1],[0],[1]]]
period: [1,0,2,24,150,720,6140,55440,421750,3312960,29257452,257703600,2213415204,19530358848,176975970600,1603483225344]

Euler_number: 19
Hilbert_coefficients: [1,49,358]
Hilbert_delta_vector: [1,44,123,44,1]
adjacency_matrix: [[0,1,2,4],[0,0,0,0],[0,0,0,0],[0,1,1,0]]
degree: 213
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[1],[0]]]
period: [1,0,2,24,174,960,7220,70560,602350,4870320,43495452,408500400,3744178284,34284217968,323410947288,3094154647584]

Euler_number: 13
Hilbert_coefficients: [1,87,676]
Hilbert_delta_vector: [1,82,251,82,1]
adjacency_matrix: [[0,0,2,3],[0,0,0,0],[0,1,0,0],[0,1,1,0]]
degree: 417
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[0]]]
period: [1,0,0,6,24,120,90,2520,12600,47040,264600,1386000,10383450,43243200,239639400,1556310756]

Euler_number: 8
Hilbert_coefficients: [1,105,825]
Hilbert_delta_vector: [1,100,310,100,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,3,0]]
degree: 512
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[-1]],[[1],[0]]]
period: [1,0,0,0,24,120,0,0,2520,45360,113400,0,369600,14414400,100900800,168168000]

Euler_number: 16
Hilbert_coefficients: [1,46,332]
Hilbert_delta_vector: [1,41,112,41,1]
adjacency_matrix: [[0,3,4],[0,0,0],[0,1,0]]
degree: 196
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[1]],[[2],[0]]]
period: [1,0,2,24,246,1440,9740,105840,1080310,9300480,83613852,854792400,8751768564,85755878208,852255247272,8807790255264]

Euler_number: 16
Hilbert_coefficients: [1,62,466]
Hilbert_delta_vector: [1,57,166,57,1]
adjacency_matrix: [[0,1,1,5],[0,0,1,0],[0,0,0,0],[0,1,0,0]]
degree: 282
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[1]]]
period: [1,0,2,24,54,360,3980,18480,122710,1150800,7245252,51078720,438799284,3169294128,23595991848,195277065984]

Euler_number: 10
Hilbert_coefficients: [1,60,450]
Hilbert_delta_vector: [1,55,160,55,1]
adjacency_matrix: [[0,1,4],[0,0,0],[0,1,0]]
degree: 272
dimension_vector: [1,1,2]
generalised_partitions: [[[1],[1,0]]]
hash: 2138329691
period: [1,0,2,24,54,360,4340,18480,129430,1302000,7623252,56068320,508903164,3512356848,26905538088,232055407584]

Euler_number: 15
Hilbert_coefficients: [1,57,426]
Hilbert_delta_vector: [1,52,151,52,1]
adjacency_matrix: [[0,0,1,4],[0,0,0,0],[0,0,0,0],[0,1,1,0]]
degree: 257
dimension_vector: [1,1,2,2]
generalised_partitions: [[[0],[1,1],[0,0]],[[0],[1,1],[0,0]],[[1],[0,0],[0,0]]]
hash: 2689202525
period: [1,0,2,24,54,480,4700,21000,179830,1574160,9702252,82125120,688112964,4984787808,42038135568,349989944304]

Euler_number: 18
Hilbert_coefficients: [1,57,425]
Hilbert_delta_vector: [1,52,150,52,1]
adjacency_matrix: [[0,1,4,2],[0,0,0,0],[0,0,0,1],[0,1,0,0]]
degree: 256
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[1],[0]]]
period: [1,0,2,24,54,540,4340,21840,196630,1491000,10174752,86892960,677717964,5230192968,43927503048,354616726464]

Euler_number: 0
Hilbert_coefficients: [1,69,525]
Hilbert_delta_vector: [1,64,190,64,1]
adjacency_matrix: [[0,1,6],[0,0,0],[0,1,0]]
degree: 320
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[0],[2]]]
period: [1,0,2,24,6,240,3260,1680,60550,682080,680652,18535440,175773444,288576288,6225582792,51421834464]

Euler_number: 12
Hilbert_coefficients: [1,66,500]
Hilbert_delta_vector: [1,61,180,61,1]
adjacency_matrix: [[0,2,5],[0,0,0],[0,1,0]]
degree: 304
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[1]]]
period: [1,0,2,24,6,360,3260,3360,100870,697200,1701252,32506320,190742244,808215408,11336208312,62188910784]

Euler_number: 15
Hilbert_coefficients: [1,60,450]
Hilbert_delta_vector: [1,55,160,55,1]
adjacency_matrix: [[0,3,4],[0,0,0],[0,1,0]]
degree: 272
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[1]],[[1],[1]]]
period: [1,0,2,24,6,540,3260,6720,168070,735000,4252752,57093960,243133044,2263709448,21012595032,107409766464]

Euler_number: 140
Hilbert_coefficients: [1,12,62]
Hilbert_delta_vector: [1,7,12,7,1]
adjacency_matrix: [[0,6],[0,0]]
degree: 28
dimension_vector: [1,2]
generalised_partitions: [[[1,1]],[[1,1]],[[1,1]],[[2,2]]]
hash: 2136207641
period: [1,0,224,9312,580704,38555520,2752140320,206084027520,16004302058080,1278512683929600,104469897778372224,8695686472731793920,735021868639186445856,62943048788008394573568,5450490729739933460558976,476557738499230554884669952]

Euler_number: 13
Hilbert_coefficients: [1,51,375]
Hilbert_delta_vector: [1,46,130,46,1]
adjacency_matrix: [[0,1,4],[0,0,0],[0,1,0]]
degree: 224
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[1],[1,1]]]
hash: 341362714
period: [1,0,2,30,126,540,7670,56700,340270,3468360,31418352,234922380,2138347134,20226646440,171675987912,1540275757020]

Euler_number: 12
Hilbert_coefficients: [1,100,784]
Hilbert_delta_vector: [1,95,294,95,1]
adjacency_matrix: [[0,2,4],[0,0,0],[0,1,0]]
degree: 486
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]]]
period: [1,0,0,6,48,0,90,2520,15120,1680,100800,1663200,7426650,3603600,113513400,1262016756]

Euler_number: 13
Hilbert_coefficients: [1,54,400]
Hilbert_delta_vector: [1,49,140,49,1]
adjacency_matrix: [[0,5,4],[0,0,0],[0,0,0]]
degree: 240
dimension_vector: [1,1,2]
generalised_partitions: [[[1],[0,0]],[[1],[1,0]],[[1],[1,1]]]
hash: 2534059808
period: [1,0,2,30,54,600,6590,26040,265510,2493120,14553252,140314020,1239359814,8893324440,82878995628,721703362380]

Euler_number: 15
Hilbert_coefficients: [1,48,353]
Hilbert_delta_vector: [1,43,123,43,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,1,2,0]]
degree: 211
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[1],[0,0]],[[0],[1],[0,0]],[[0],[1],[0,0]],[[1],[0],[0,0]]]
hash: 1241357825
period: [1,0,2,30,78,960,7670,46200,483070,3823680,31323852,299149620,2540933934,23021598600,214723716636,1935005212140]

Euler_number: 24
Hilbert_coefficients: [1,47,341]
Hilbert_delta_vector: [1,42,116,42,1]
adjacency_matrix: [[0,1,1,4],[0,0,1,0],[0,0,0,0],[0,1,0,0]]
degree: 202
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[2]]]
period: [1,0,2,36,150,840,11000,86520,613270,6375600,60215652,509244120,4958346624,48987770832,456758753880,4448791322976]

Euler_number: 32
Hilbert_coefficients: [1,43,307]
Hilbert_delta_vector: [1,38,102,38,1]
adjacency_matrix: [[0,1,1,4],[0,0,0,0],[0,0,0,0],[0,1,1,0]]
degree: 180
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[1],[1]]]
period: [1,0,2,36,294,1680,15320,178920,1706950,15462720,162011052,1766734200,18341673504,191976456672,2097104068488,23072617984416]

Euler_number: 31
Hilbert_coefficients: [1,40,281]
Hilbert_delta_vector: [1,35,91,35,1]
adjacency_matrix: [[0,2,4],[0,0,0],[0,1,0]]
degree: 163
dimension_vector: [1,1,1]
generalised_partitions: [[[2],[1]]]
period: [1,0,2,36,438,2640,20360,287280,3368470,31580640,331052652,4105747800,48454962864,536133950352,6206549977056,75681718288176]

Euler_number: -12
Hilbert_coefficients: [1,54,400]
Hilbert_delta_vector: [1,49,140,49,1]
adjacency_matrix: [[0,1,5],[0,0,0],[0,1,0]]
degree: 240
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[3]]]
period: [1,0,2,36,6,360,8120,2520,151270,2837520,1701252,77699160,1215592224,1211242032,43816175832,586807917696]

Euler_number: 20
Hilbert_coefficients: [1,51,375]
Hilbert_delta_vector: [1,46,130,46,1]
adjacency_matrix: [[0,2,4],[0,0,0],[0,1,0]]
degree: 224
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[2]]]
period: [1,0,2,36,6,720,8120,8400,352870,2898000,7938252,194622120,1326361344,6663488832,115216104432,728092821456]

Euler_number: 90
Hilbert_coefficients: [1,27,175]
Hilbert_delta_vector: [1,22,50,22,1]
adjacency_matrix: [[0,7],[0,0]]
degree: 96
dimension_vector: [1,1]
generalised_partitions: [[[2]],[[3]]]
period: [1,0,24,0,3240,0,672000,0,169785000,0,48057033024,0,14644935841536,0,4700530344407040,0]

Euler_number: 40
Hilbert_coefficients: [1,40,286]
Hilbert_delta_vector: [1,35,96,35,1]
adjacency_matrix: [[0,0,0,5],[0,0,1,0],[0,0,0,0],[0,3,2,0]]
degree: 168
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[0],[2]],[[0],[1],[-1]],[[1],[1],[-2]]]
period: [1,0,24,102,1704,15720,205530,2452380,32105640,422254560,5740550424,79305977520,1115271198426,15898621146408,229396861707156,3344250997379292]

Euler_number: 77
Hilbert_coefficients: [1,24,153]
Hilbert_delta_vector: [1,19,43,19,1]
adjacency_matrix: [[0,2,5],[0,0,0],[0,1,0]]
degree: 83
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[1]],[[1],[2]]]
period: [1,0,24,144,3480,46920,909600,16450560,314448120,6308164800,125167256424,2611780839360,53902594417056,1148514170259456,24423307502330880,528671733843437184]

Euler_number: 9
Hilbert_coefficients: [1,90,700]
Hilbert_delta_vector: [1,85,260,85,1]
adjacency_matrix: [[0,3,3],[0,0,1],[0,0,0]]
degree: 432
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[1]]]
period: [1,0,0,6,48,0,90,3780,15120,1680,201600,2772000,7426650,9009000,283783500,2207961756]

Euler_number: -8
Hilbert_coefficients: [1,33,225]
Hilbert_delta_vector: [1,28,70,28,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 128
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[0],[1],[1]]]
period: [1,0,24,174,2784,37680,578490,9059820,146986560,2443213920,41431978224,714836651760,12511140052026,221736789650376,3972708567761076,71860558366480884]

Euler_number: 32
Hilbert_coefficients: [1,27,179]
Hilbert_delta_vector: [1,22,54,22,1]
adjacency_matrix: [[0,0,2,0],[0,0,0,0],[0,2,0,5],[0,0,0,0]]
degree: 100
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[-2],[1,1]],[[0],[-2],[1,1]],[[0],[-2],[1,1]],[[1],[-2],[1,1]]]
hash: 4183032086
period: [1,0,24,186,3144,47280,804390,14118720,257786760,4833371760,92671289424,1809141752880,35856030400806,719782796757024,14608377361811376,299316319336630596]

Euler_number: 40
Hilbert_coefficients: [1,28,186]
Hilbert_delta_vector: [1,23,56,23,1]
adjacency_matrix: [[0,0,0,4],[0,0,1,0],[0,0,0,0],[0,2,2,0]]
degree: 104
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[2],[-1]]]
period: [1,0,24,192,3048,45840,757680,13077120,234048360,4307530080,81073795824,1554047399520,30245920249776,596292658049088,11886198760605312,239208289620972672]

Euler_number: 26
Hilbert_coefficients: [1,27,179]
Hilbert_delta_vector: [1,22,54,22,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,2,3,0]]
degree: 100
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[0],[2],[-2]]]
period: [1,0,24,192,3192,48120,816000,14306040,260896440,4887941520,93662166024,1827683550000,36210999080256,726707565471888,14745554548670088,302069020271050032]

Euler_number: 18
Hilbert_coefficients: [1,45,325]
Hilbert_delta_vector: [1,40,110,40,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,6,0]]
degree: 192
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[-1]],[[1],[0]],[[1],[0]],[[1],[0]]]
period: [1,0,2,42,150,900,14690,99540,725830,9071160,79764552,674792580,7452848634,72943134264,679113846840,7168960290492]

Euler_number: 32
Hilbert_coefficients: [1,26,170]
Hilbert_delta_vector: [1,21,50,21,1]
adjacency_matrix: [[0,0,0,4],[0,0,1,0],[0,0,0,0],[0,2,2,0]]
degree: 94
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[0],[1],[1]]]
period: [1,0,24,234,3648,60780,1060350,19603500,374724000,7366854600,148187160324,3035590949160,63148601167806,1330776223312536,28356986122053732,610077671022463644]

Euler_number: 54
Hilbert_coefficients: [1,24,154]
Hilbert_delta_vector: [1,19,44,19,1]
adjacency_matrix: [[0,0,0,3],[0,0,0,0],[0,0,0,0],[0,3,3,0]]
degree: 84
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[1],[-2]],[[1],[1],[0]]]
period: [1,0,24,264,4632,83040,1611960,32664240,685791960,14795840640,326300413824,7326665105760,167000671505976,3855293033207616,89978674681600848,2120000925583885344]

Euler_number: 54
Hilbert_coefficients: [1,24,152]
Hilbert_delta_vector: [1,19,42,19,1]
adjacency_matrix: [[0,3,3],[0,0,1],[0,0,0]]
degree: 82
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[0],[2,2]]]
hash: 1802344009
period: [1,0,24,264,5352,101040,2040360,43219680,953236200,21598298400,499601343024,11760971745600,281057916561576,6802690970851776,166448301777302688,4111127823485626944]

Euler_number: 51
Hilbert_coefficients: [1,26,169]
Hilbert_delta_vector: [1,21,49,21,1]
adjacency_matrix: [[0,1,6],[0,0,0],[0,1,0]]
degree: 93
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[3]],[[1],[1]]]
period: [1,0,24,36,3240,10800,680100,3528000,175429800,1225274400,51113163024,443724462720,16156500359076,165640769277984,5416379898827040,63281568166152336]

Euler_number: 78
Hilbert_coefficients: [1,26,168]
Hilbert_delta_vector: [1,21,48,21,1]
adjacency_matrix: [[0,1,6],[0,0,0],[0,1,0]]
degree: 92
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[2]]]
period: [1,0,24,72,3288,21600,720600,7101360,198024120,2501352000,62379453024,925902109440,21525624336216,355922068870368,7922112214425552,140985145175146272]

Euler_number: 12
Hilbert_coefficients: [1,85,658]
Hilbert_delta_vector: [1,80,243,80,1]
adjacency_matrix: [[0,1,2,2],[0,0,0,0],[0,1,0,0],[0,1,0,0]]
degree: 405
dimension_vector: [1,1,1,1]
generalised_partitions: []
period: [1,0,0,6,48,120,90,2520,25200,92400,214200,2217600,20732250,97297200,340540200,2565318756]

Euler_number: 32
Hilbert_coefficients: [1,45,325]
Hilbert_delta_vector: [1,40,110,40,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,6,0]]
degree: 192
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[-1]],[[2],[-2]],[[2],[-2]]]
period: [1,0,24,96,1704,14400,193920,2150400,27858600,345851520,4548930624,59737708800,805101217536,10935884703744,150729423077376,2095613498474496]

Euler_number: 9
Hilbert_coefficients: [1,60,448]
Hilbert_delta_vector: [1,55,158,55,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,4,0]]
degree: 270
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[-1]],[[2],[-1]]]
period: [1,0,2,6,102,600,2990,17640,156310,1312080,9437652,65950500,515442774,4309977672,35022082524,274913394756]

Euler_number: 48
Hilbert_coefficients: [1,35,247]
Hilbert_delta_vector: [1,30,82,30,1]
adjacency_matrix: [[0,0,0,5],[0,0,0,0],[0,0,0,0],[0,2,4,0]]
degree: 144
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[0],[2]],[[0],[2],[-2]],[[1],[1],[-2]]]
period: [1,0,26,108,1998,19080,270440,3435600,48589870,686946960,10081351476,150092240760,2276914779216,34988848903008,544234017804048,8549916659732448]

Euler_number: 84
Hilbert_coefficients: [1,24,152]
Hilbert_delta_vector: [1,19,42,19,1]
adjacency_matrix: [[0,2,5],[0,0,0],[0,1,0]]
degree: 82
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[2],[1]]]
period: [1,0,26,216,4302,72480,1371500,27676320,560509390,11989131840,257458499676,5689811136240,126959150526516,2876625847551456,65833612425441432,1521449747823061056]

Euler_number: 40
Hilbert_coefficients: [1,25,162]
Hilbert_delta_vector: [1,20,47,20,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,2,3,0]]
degree: 89
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[0],[2],[-1]]]
period: [1,0,26,246,4302,72120,1339550,25814460,517298110,10650405360,224298260676,4810594768980,104760391304646,2310932782254096,51543117074869992,1160661493088253156]

Euler_number: 68
Hilbert_coefficients: [1,22,138]
Hilbert_delta_vector: [1,17,38,17,1]
adjacency_matrix: [[0,3,4],[0,0,0],[0,1,0]]
degree: 74
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[2]],[[2],[0]]]
period: [1,0,26,288,5166,102960,2038580,44530080,983288110,22498791840,525769476876,12499257576960,301964092444476,7384778062710048,182635960718615976,4559726222103019968]

Euler_number: 13
Hilbert_coefficients: [1,90,701]
Hilbert_delta_vector: [1,85,261,85,1]
adjacency_matrix: [[0,3,5,0],[0,0,0,1],[0,0,0,2],[0,0,0,0]]
degree: 433
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[0],[1,0]],[[0],[0],[1,0]]]
hash: 975672383
period: [1,0,2,6,30,120,470,3780,10990,102480,365652,2748900,13461294,79711632,474405360,2542616076]

Euler_number: 12
Hilbert_coefficients: [1,90,700]
Hilbert_delta_vector: [1,85,260,85,1]
adjacency_matrix: [[0,2,2,2],[0,0,0,0],[0,0,0,1],[0,0,0,0]]
degree: 432
dimension_vector: [1,1,1,1]
generalised_partitions: []
period: [1,0,2,6,30,120,830,2520,17710,102480,491652,3026100,17037174,95927832,571522380,3450723276]

Euler_number: 16
Hilbert_coefficients: [1,90,700]
Hilbert_delta_vector: [1,85,260,85,1]
adjacency_matrix: [[0,1,1,1,2],[0,0,0,1,0],[0,0,0,0,0],[0,0,1,0,0],[0,1,0,0,0]]
degree: 432
dimension_vector: [1,1,1,1,1]
generalised_partitions: []
period: [1,0,2,6,30,180,470,4200,17710,110040,586152,3247860,20280414,109981872,687558300,3963996036]

Euler_number: 12
Hilbert_coefficients: [1,84,650]
Hilbert_delta_vector: [1,79,240,79,1]
adjacency_matrix: [[0,0,2,3],[0,0,0,0],[0,1,0,0],[0,1,0,0]]
degree: 400
dimension_vector: [1,1,1,1]
generalised_partitions: []
period: [1,0,2,6,30,180,470,5460,17710,140280,686952,4218060,26933214,141333192,994044480,5439670236]

Euler_number: 13
Hilbert_coefficients: [1,81,625]
Hilbert_delta_vector: [1,76,230,76,1]
adjacency_matrix: [[0,1,3,2],[0,0,0,0],[0,0,0,1],[0,1,0,0]]
degree: 384
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[1],[0]]]
period: [1,0,0,6,48,120,90,3780,25200,92400,315000,3326400,24058650,102702600,510810300,4078830756]

Euler_number: 16
Hilbert_coefficients: [1,81,625]
Hilbert_delta_vector: [1,76,230,76,1]
adjacency_matrix: [[0,0,1,1,3],[0,0,0,0,0],[0,0,0,1,0],[0,1,0,0,0],[0,1,1,0,0]]
degree: 384
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[1],[0],[0],[0]]]
period: [1,0,2,6,30,180,830,5460,24430,170520,913752,5881260,35498694,219170952,1397647680,8693721036]

Euler_number: 12
Hilbert_coefficients: [1,80,616]
Hilbert_delta_vector: [1,75,226,75,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 378
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[1],[1],[-2]]]
period: [1,0,2,6,30,240,830,5040,27790,178080,1058652,6352500,38658774,242233992,1567917780,9877263396]

Euler_number: 12
Hilbert_coefficients: [1,102,800]
Hilbert_delta_vector: [1,97,300,97,1]
adjacency_matrix: [[0,0,1,3],[0,0,1,0],[0,0,0,0],[0,4,0,0]]
degree: 496
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[-1]],[[1],[0],[-1]]]
period: [1,0,2,6,30,60,470,2940,7630,64680,271152,1723260,6974814,49081032,239811000,1321235916]

Euler_number: 12
Hilbert_coefficients: [1,90,700]
Hilbert_delta_vector: [1,85,260,85,1]
adjacency_matrix: [[0,0,1,3],[0,0,0,0],[0,1,0,0],[0,1,1,0]]
degree: 432
dimension_vector: [1,1,1,1]
generalised_partitions: []
period: [1,0,2,6,30,60,830,2940,14350,94920,497952,2554860,15540294,94486392,492063000,3137450316]

Euler_number: 93
Hilbert_coefficients: [1,21,129]
Hilbert_delta_vector: [1,16,34,16,1]
adjacency_matrix: [[0,3,4],[0,0,0],[0,1,0]]
degree: 68
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[1]],[[2],[1]]]
period: [1,0,26,396,6222,151080,3168440,74446680,1820445550,44754449040,1142991249876,29535117602760,775248891596256,20637948549634416,554808227602889832,15065855412717245136]

Euler_number: 17
Hilbert_coefficients: [1,76,583]
Hilbert_delta_vector: [1,71,213,71,1]
adjacency_matrix: [[0,1,1,1,3],[0,0,0,1,0],[0,0,0,0,0],[0,0,1,0,0],[0,1,0,0,0]]
degree: 357
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[1]]]
period: [1,0,2,6,54,180,1190,6720,40390,246120,1518552,9900660,62230014,412684272,2690607348,18064882836]

Euler_number: 14
Hilbert_coefficients: [1,72,550]
Hilbert_delta_vector: [1,67,200,67,1]
adjacency_matrix: [[0,1,2,3],[0,0,0,0],[0,0,0,0],[0,1,1,0]]
degree: 336
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[1],[0]]]
period: [1,0,2,6,54,180,1190,7980,40390,276360,1619352,11702460,68882814,487278792,3148444728,21810825036]

Euler_number: 16
Hilbert_coefficients: [1,81,625]
Hilbert_delta_vector: [1,76,230,76,1]
adjacency_matrix: [[0,0,0,4,1],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,2,2,0,0]]
degree: 384
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[-1]],[[1],[0],[1],[-1]]]
period: [1,0,2,6,54,180,830,5460,33670,185640,1039752,6712860,42022134,260251992,1612230048,10459485036]

Euler_number: 16
Hilbert_coefficients: [1,76,583]
Hilbert_delta_vector: [1,71,213,71,1]
adjacency_matrix: [[0,0,0,4,1],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,2,2,0,0]]
degree: 357
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[1],[0],[1],[-1]]]
period: [1,0,2,6,54,240,1190,6300,43750,268800,1663452,10233300,67053294,445837392,2956733208,19588965396]

Euler_number: 13
Hilbert_coefficients: [1,72,550]
Hilbert_delta_vector: [1,67,200,67,1]
adjacency_matrix: [[0,0,3,4],[0,0,0,0],[0,1,0,0],[0,1,0,0]]
degree: 336
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[0]]]
period: [1,0,2,6,54,240,1190,7560,43750,314160,1764252,12173700,77032494,534125592,3530606508,24053825796]

Euler_number: 9
Hilbert_coefficients: [1,75,574]
Hilbert_delta_vector: [1,70,209,70,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,3,0]]
degree: 351
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[0]],[[1],[0]]]
period: [1,0,0,6,72,120,90,5040,47880,137760,365400,6375600,54365850,205405200,857656800,10006752756]

Euler_number: 12
Hilbert_coefficients: [1,70,532]
Hilbert_delta_vector: [1,65,192,65,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,4,0]]
degree: 324
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[0]]]
period: [1,0,2,6,54,360,1550,8820,60550,435120,2910852,18549300,125514774,894845952,6415108128,45312783516]

Euler_number: 13
Hilbert_coefficients: [1,81,625]
Hilbert_delta_vector: [1,76,230,76,1]
adjacency_matrix: [[0,1,2,3],[0,0,1,0],[0,0,0,0],[0,1,0,0]]
degree: 384
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]]]
period: [1,0,2,6,54,60,1190,4200,30310,125160,1102752,4911060,35618814,197909712,1381419468,7703211516]

Euler_number: 16
Hilbert_coefficients: [1,96,750]
Hilbert_delta_vector: [1,91,280,91,1]
adjacency_matrix: [[0,1,1,4],[0,0,1,0],[0,0,0,0],[0,1,0,0]]
degree: 464
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]]]
period: [1,0,2,6,54,60,830,2940,23590,64680,623952,2554860,18737334,77909832,605744568,2859973116]

Euler_number: 12
Hilbert_coefficients: [1,87,675]
Hilbert_delta_vector: [1,82,250,82,1]
adjacency_matrix: [[0,1,3,2],[0,0,0,0],[0,0,0,1],[0,1,0,0]]
degree: 416
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]]]
period: [1,0,2,6,54,60,830,4200,23590,94920,724752,4079460,22063734,130882752,836555148,4978889916]

Euler_number: 12
Hilbert_coefficients: [1,99,775]
Hilbert_delta_vector: [1,94,290,94,1]
adjacency_matrix: [[0,1,1,3],[0,0,1,0],[0,0,0,0],[0,1,0,0]]
degree: 480
dimension_vector: [1,1,1,1]
generalised_partitions: []
period: [1,0,2,6,6,180,110,2940,11830,34440,434952,891660,10181094,46198152,201805032,1782016236]

Euler_number: 9
Hilbert_coefficients: [1,90,700]
Hilbert_delta_vector: [1,85,260,85,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,4,0]]
degree: 432
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[-1]],[[1],[0]]]
period: [1,0,2,6,6,240,110,3780,15190,42000,680652,1085700,16667574,74666592,315318432,3381774396]

Euler_number: 324
Hilbert_coefficients: [1,8,34]
Hilbert_delta_vector: [1,3,4,3,1]
adjacency_matrix: [[0,8],[0,0]]
degree: 12
dimension_vector: [1,1]
generalised_partitions: [[[2]],[[2]],[[3]]]
period: [1,0,2664,466368,115475112,31137505920,9021039724800,2746619333498880,867986719888737960,282331152340591038720,93972140839689121808064,31870942320273727582517760,10979207555077383976042166016,3832414747865826204224419909632,1352921678336627282183407067271168,482293631002594820849950973020766208]

Euler_number: 12
Hilbert_coefficients: [1,25,163]
Hilbert_delta_vector: [1,20,48,20,1]
adjacency_matrix: [[0,2,5],[0,0,0],[0,1,0]]
degree: 90
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[3]],[[2],[0]]]
period: [1,0,26,72,3534,22320,787580,7514640,220383310,2710038240,70652436876,1026780899760,24802943641476,403812390133152,9286108980160584,163562341241531232]

Euler_number: 12
Hilbert_coefficients: [1,72,550]
Hilbert_delta_vector: [1,67,200,67,1]
adjacency_matrix: [[0,0,1,4],[0,0,0,0],[0,0,0,0],[0,3,1,0]]
degree: 336
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[0]],[[1],[0],[0]]]
period: [1,0,2,6,78,180,1190,7980,59710,291480,1896552,13365660,92038254,571603032,3887711256,27436044636]

Euler_number: 13
Hilbert_coefficients: [1,66,499]
Hilbert_delta_vector: [1,61,179,61,1]
adjacency_matrix: [[0,0,1,4],[0,0,0,0],[0,0,0,0],[0,3,1,0]]
degree: 303
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[0]],[[1],[1],[-1]]]
period: [1,0,2,6,78,360,1910,11340,86590,616560,4070052,27696900,200478894,1493043552,10900316856,79619055516]

Euler_number: 0
Hilbert_coefficients: [1,57,425]
Hilbert_delta_vector: [1,52,150,52,1]
adjacency_matrix: [[0,0,6],[0,0,0],[0,2,0]]
degree: 256
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[0],[2]]]
period: [1,0,10,0,318,0,15220,0,886270,0,57885660,0,4075454460,0,302453528520,0]

Euler_number: 251
Hilbert_coefficients: [1,12,60]
Hilbert_delta_vector: [1,7,10,7,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,4,0]]
degree: 26
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[-1]],[[2],[1]]]
period: [1,0,272,13560,952176,73148160,5996559080,516454715280,46122228461680,4236949833910080,398124484914677472,38107259999744849760,3704070333824527503144,364754645813842173489600,36321341166642594384948912,3651861544092911240767996320]

Euler_number: 20
Hilbert_coefficients: [1,29,193]
Hilbert_delta_vector: [1,24,58,24,1]
adjacency_matrix: [[0,1,4,2],[0,0,1,0],[0,0,0,0],[0,1,0,0]]
degree: 108
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[0]],[[0],[2],[0]]]
period: [1,0,28,240,3996,62400,1067680,19007520,350606620,6649379520,128975405328,2548724307360,51157411883424,1040494284910080,21404150606206368,444655657437831840]

Euler_number: 21
Hilbert_coefficients: [1,24,156]
Hilbert_delta_vector: [1,19,46,19,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 86
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[-1]],[[1],[0],[1]]]
period: [1,0,28,258,4764,82200,1573390,31316460,646716700,13728220800,297934991928,6584472759480,147736276757454,3357520564422024,77147249178931932,1789609674872127108]

Euler_number: 40
Hilbert_coefficients: [1,23,147]
Hilbert_delta_vector: [1,18,42,18,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,5,0]]
degree: 80
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[0]],[[1],[0]],[[2],[-2]]]
period: [1,0,28,288,5484,100800,2038960,42887040,936195820,20996438400,481462320528,11241356353920,266460577776624,6397302237790464,155282415841705152,3805188927456204288]

Euler_number: 40
Hilbert_coefficients: [1,23,147]
Hilbert_delta_vector: [1,18,42,18,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 80
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[1],[-1]]]
period: [1,0,28,306,5580,104100,2099350,44273880,968236780,21765408840,500273900028,11709513474120,278258102447094,6697698181141968,162996207374800800,4004681431768773756]

Euler_number: 42
Hilbert_coefficients: [1,22,139]
Hilbert_delta_vector: [1,17,39,17,1]
adjacency_matrix: [[0,3,0],[0,0,5],[0,0,0]]
degree: 75
dimension_vector: [1,1,2]
generalised_partitions: [[[-2],[1,1]],[[-2],[1,1]],[[-1],[1,1]],[[-1],[1,1]]]
hash: 3302322040
period: [1,0,28,342,6540,129540,2770570,61901700,1433166700,34103278440,829577243628,20547458537760,516658855087914,13158097633456776,338795814743245860,8806581176544203052]

Euler_number: 64
Hilbert_coefficients: [1,21,129]
Hilbert_delta_vector: [1,16,34,16,1]
adjacency_matrix: [[0,3,3],[0,0,2],[0,0,0]]
degree: 68
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[0],[2]]]
period: [1,0,28,432,9660,210240,5004640,126134400,3284575420,87658744320,2391881981328,66481619561280,1875686809158624,53591081691603456,1547959307982447360,45138042563010388992]

Euler_number: 56
Hilbert_coefficients: [1,30,208]
Hilbert_delta_vector: [1,25,68,25,1]
adjacency_matrix: [[0,0,0,5],[0,0,0,0],[0,0,0,0],[0,2,4,0]]
degree: 120
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[0],[2]],[[0],[1],[-1]],[[1],[2],[-3]]]
period: [1,0,30,126,2658,27720,439590,6247500,98854770,1566588240,25727212980,428754041100,7273956424350,124980303127680,2172659928650640,38138933356199676]

Euler_number: 0
Hilbert_coefficients: [1,33,225]
Hilbert_delta_vector: [1,28,70,28,1]
adjacency_matrix: [[0,0,0,2],[0,0,1,0],[0,0,0,0],[0,2,4,0]]
degree: 128
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[-2]],[[0],[2],[-2]]]
period: [1,0,30,216,3858,54000,891660,14726880,254274930,4478392800,80604786780,1474624887120,27371717987460,514356484561920,9770431154295240,187359714970043616]

Euler_number: 12
Hilbert_coefficients: [1,28,186]
Hilbert_delta_vector: [1,23,56,23,1]
adjacency_matrix: [[0,0,0,3],[0,0,0,0],[0,0,0,0],[0,2,6,0]]
degree: 104
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[0],[2],[-2]],[[0],[2],[-2]],[[1],[0],[0]]]
period: [1,0,30,240,4338,66960,1182900,21408240,403973010,7826269920,155178390780,3134471155200,64311856561260,1337058629786880,28114036626166920,596960547588044640]

Euler_number: 16
Hilbert_coefficients: [1,45,325]
Hilbert_delta_vector: [1,40,110,40,1]
adjacency_matrix: [[0,5],[0,0]]
degree: 192
dimension_vector: [1,2]
generalised_partitions: [[[2,1]]]
hash: 2784368416
period: [1,0,10,0,438,0,28900,0,2310070,0,206389260,0,19829802300,0,2005342876680,0]

Euler_number: 60
Hilbert_coefficients: [1,21,131]
Hilbert_delta_vector: [1,16,36,16,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,5,0]]
degree: 70
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[0]],[[1],[0]],[[1],[0]],[[1],[0]]]
period: [1,0,30,300,6690,124920,2778600,61790400,1452751650,34806097200,855836532180,21393889763400,543342862524000,13972938142363200,363356617578926400,9538720137580233600]

Euler_number: 52
Hilbert_coefficients: [1,21,131]
Hilbert_delta_vector: [1,16,36,16,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,6,0]]
degree: 70
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[0]],[[1],[0]],[[1],[0]],[[2],[-2]]]
period: [1,0,30,372,7314,153720,3385200,79195200,1908060210,47344861200,1200564568980,31000140281880,812700057329160,21579423056231040,579326139676936080,15701374981843623072]

Euler_number: 58
Hilbert_coefficients: [1,24,154]
Hilbert_delta_vector: [1,19,44,19,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 84
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[2],[-2]]]
period: [1,0,32,318,6144,113280,2304770,48799800,1072398880,24219415920,559290618432,13152032345760,313998502433154,7593301862402256,185655829854165528,4582745295016836948]

Euler_number: 64
Hilbert_coefficients: [1,22,138]
Hilbert_delta_vector: [1,17,38,17,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 74
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[1],[1],[0]]]
period: [1,0,32,384,7728,157800,3492320,80806320,1937419120,47756410800,1203446201832,30881880044400,804537035310624,21230012239083648,566400385125013296,15255690233087688384]

Euler_number: 38
Hilbert_coefficients: [1,22,138]
Hilbert_delta_vector: [1,17,38,17,1]
adjacency_matrix: [[0,3,0],[0,0,5],[0,0,0]]
degree: 74
dimension_vector: [1,1,2]
generalised_partitions: [[[-4],[2,2]],[[-2],[1,1]],[[0],[1,0]]]
hash: 1127071787
period: [1,0,32,384,8112,167520,3766640,88438560,2152526320,53833516800,1376277844032,35825408572800,946706719095984,25338367600273728,685636655033657184,18729718090815635904]

Euler_number: -12
Hilbert_coefficients: [1,30,200]
Hilbert_delta_vector: [1,25,60,25,1]
adjacency_matrix: [[0,3,5],[0,0,0],[0,0,0]]
degree: 112
dimension_vector: [1,1,3]
generalised_partitions: [[[0],[2,1,1]],[[2],[0,0,0]]]
hash: 4262041833
period: [1,0,34,312,5910,97920,1820140,34520640,678264790,13626130560,279259600284,5816639043600,122851750429716,2625972460439328,56720874905649240,1236512280395744352]

Euler_number: 68
Hilbert_coefficients: [1,21,130]
Hilbert_delta_vector: [1,16,35,16,1]
adjacency_matrix: [[0,1,4],[0,0,0],[0,1,0]]
degree: 69
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[2],[1,1]]]
hash: 341363604
period: [1,0,34,390,8694,179520,4180750,100127580,2501049670,64073205840,1679619669084,44823068057460,1214536667251446,33332737491012960,924932390233541976,25911085901049929580]

Euler_number: 77
Hilbert_coefficients: [1,20,122]
Hilbert_delta_vector: [1,15,32,15,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,1,0]]
degree: 64
dimension_vector: [1,1,2]
generalised_partitions: [[[1],[2,2]]]
hash: 1626213329
period: [1,0,34,498,10278,245040,5923330,153543600,4097686390,112456344000,3157796380284,90243889913100,2618934226081866,76978186874060472,2287616620409246412,68633957467296649428]

Euler_number: 40
Hilbert_coefficients: [1,25,161]
Hilbert_delta_vector: [1,20,46,20,1]
adjacency_matrix: [[0,4,4],[0,0,1],[0,0,0]]
degree: 88
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[0],[2]],[[2],[0]]]
period: [1,0,36,336,6708,119520,2419200,50507520,1099541940,24591564480,562880925936,13123117909440,310713850324416,7452895728934656,180768115909675008,4426897824857604096]

Euler_number: 32
Hilbert_coefficients: [1,24,154]
Hilbert_delta_vector: [1,19,44,19,1]
adjacency_matrix: [[0,2,2,3],[0,0,0,1],[0,0,0,1],[0,0,0,0]]
degree: 84
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[0],[2]]]
period: [1,0,36,360,7188,134400,2795400,60459840,1358849940,31399562880,742153675536,17866441343520,436744017285576,10815090374088000,270795871078226208,6845713665862431360]

Euler_number: 24
Hilbert_coefficients: [1,63,475]
Hilbert_delta_vector: [1,58,170,58,1]
adjacency_matrix: [[0,0,0,4],[0,0,1,0],[0,0,0,0],[0,2,2,0]]
degree: 288
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[2],[-2]]]
period: [1,0,10,12,270,840,11080,55440,582190,3778320,35823060,268597560,2442298320,19861601760,178245484560,1519604198112]

Euler_number: -3
Hilbert_coefficients: [1,25,162]
Hilbert_delta_vector: [1,20,47,20,1]
adjacency_matrix: [[0,0,0,3],[0,0,6,0],[0,0,0,0],[0,1,0,0]]
degree: 89
dimension_vector: [1,1,1,2]
generalised_partitions: [[[-2],[2],[1,0]],[[-1],[1],[0,0]],[[1],[0],[0,0]]]
hash: 1552420375
period: [1,0,36,396,7572,143160,2921580,62324640,1376946900,31289166720,727288611336,17224852019760,414388473454956,10102453664599296,249108239033411472,6203359032477983376]

Euler_number: 49
Hilbert_coefficients: [1,21,131]
Hilbert_delta_vector: [1,16,36,16,1]
adjacency_matrix: [[0,3,0],[0,0,5],[0,0,0]]
degree: 70
dimension_vector: [1,1,2]
generalised_partitions: [[[-2],[1,1]],[[-2],[1,1]],[[-2],[1,1]],[[0],[1,1]]]
hash: 3417600564
period: [1,0,36,456,9876,214680,5072760,125137740,3200341620,84124284720,2260793459736,61868486211840,1718877314980056,48370551044391576,1376215584986163636,39530027608069894896]

Euler_number: 56
Hilbert_coefficients: [1,20,122]
Hilbert_delta_vector: [1,15,32,15,1]
adjacency_matrix: [[0,3,5],[0,0,1],[0,0,0]]
degree: 64
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[0],[2]],[[1],[1]]]
period: [1,0,36,552,12852,304080,7828200,210966000,5884437300,168670860960,4943086335936,147504494712960,4468404376103976,137102342727141792,4253003022984713712,133190303789649698592]

Euler_number: 59
Hilbert_coefficients: [1,18,107]
Hilbert_delta_vector: [1,13,27,13,1]
adjacency_matrix: [[0,7,0],[0,0,3],[0,0,0]]
degree: 55
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,0]],[[1],[1,0]]]
hash: 1099931953
period: [1,0,36,768,18996,500640,14713200,450203040,14177280180,459774497280,15256094028336,515205988355520,17661649811766576,613296821708258688,21531214627326065376,763107380153995164288]

Euler_number: -8
Hilbert_coefficients: [1,30,200]
Hilbert_delta_vector: [1,25,60,25,1]
adjacency_matrix: [[0,0,0,5],[0,0,0,0],[0,0,0,0],[0,2,2,0]]
degree: 112
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[0],[1]]]
period: [1,0,38,348,6954,117840,2268560,44336040,899196970,18633148800,393939748188,8463124057080,184352852640264,4063803248048544,90517311449654232,2034737002197707808]

Euler_number: 24
Hilbert_coefficients: [1,23,147]
Hilbert_delta_vector: [1,18,42,18,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,6,0]]
degree: 80
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[0]],[[2],[-2]],[[2],[-2]]]
period: [1,0,38,384,8106,156480,3390500,76130880,1777611850,42655240320,1046902668588,26168245783680,664153258064604,17075033379436032,443867798942633208,11649393365304799104]

Euler_number: 32
Hilbert_coefficients: [1,25,161]
Hilbert_delta_vector: [1,20,46,20,1]
adjacency_matrix: [[0,0,0,5],[0,0,1,0],[0,0,0,0],[0,2,1,0]]
degree: 88
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[1]]]
period: [1,0,38,396,8010,150600,3136160,67735080,1519456330,35041058640,826820925588,19878128728920,485446243928184,12013234624158768,300680102736070200,7599942857404593696]

Euler_number: -72
Hilbert_coefficients: [1,18,100]
Hilbert_delta_vector: [1,13,20,13,1]
adjacency_matrix: [[0,0,6],[0,0,0],[0,2,0]]
degree: 48
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[0],[3]]]
period: [1,0,398,17616,1221810,85572960,6386359700,493612489440,39239742660370,3187366949323200,263425445540699148,22082027099254029600,1873086254314134608364,160483984898116661990208,13869050969767664869512600,1207569947966899663048558656]

Euler_number: 12
Hilbert_coefficients: [1,69,525]
Hilbert_delta_vector: [1,64,190,64,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,4,0]]
degree: 320
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[0]],[[1],[0]]]
period: [1,0,4,0,108,0,3280,0,126700,0,5355504,0,243791856,0,11651694912,0]

Euler_number: 64
Hilbert_coefficients: [1,25,169]
Hilbert_delta_vector: [1,20,54,20,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,5,0]]
degree: 96
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[0],[2]],[[2],[-2]],[[2],[-2]]]
period: [1,0,40,192,4776,59520,1120000,19138560,361457320,6864211200,134733493440,2685623001600,54455635449600,1118315554836480,23231275932733440,487291695112814592]

Euler_number: 8
Hilbert_coefficients: [1,54,400]
Hilbert_delta_vector: [1,49,140,49,1]
adjacency_matrix: [[0,0,1,5],[0,0,0,0],[0,0,0,0],[0,2,1,0]]
degree: 240
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[1]]]
period: [1,0,10,12,318,960,15760,74760,983710,6091680,70788060,518465640,5605362840,45746981280,474756779640,4158292250112]

Euler_number: 12
Hilbert_coefficients: [1,96,750]
Hilbert_delta_vector: [1,91,280,91,1]
adjacency_matrix: [[0,1,1,3],[0,0,0,0],[0,0,0,0],[0,1,1,0]]
degree: 464
dimension_vector: [1,1,1,1]
generalised_partitions: []
period: [1,0,4,0,36,120,400,5040,4900,151200,176904,3880800,10832976,90810720,541507824,2166003840]

Euler_number: 12
Hilbert_coefficients: [1,93,725]
Hilbert_delta_vector: [1,88,270,88,1]
adjacency_matrix: [[0,1,2,3],[0,0,0,0],[0,0,0,0],[0,1,0,0]]
degree: 448
dimension_vector: [1,1,1,1]
generalised_partitions: []
period: [1,0,4,0,60,0,1480,0,41020,0,1247904,0,40890696,0,1409591040,0]

Euler_number: 16
Hilbert_coefficients: [1,81,625]
Hilbert_delta_vector: [1,76,230,76,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,1,1,0],[0,0,0,0,0],[0,0,0,0,0],[0,3,1,2,0]]
degree: 384
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[-1]],[[0],[1],[0],[0]]]
period: [1,0,4,0,60,120,1480,5040,41020,196560,1361304,8038800,50869896,332251920,2040221040,13971397440]

Euler_number: 8
Hilbert_coefficients: [1,81,625]
Hilbert_delta_vector: [1,76,230,76,1]
adjacency_matrix: [[0,5,4],[0,0,0],[0,0,0]]
degree: 384
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[1],[0,0]],[[1],[1,0]]]
hash: 3064887993
period: [1,0,4,0,84,0,2200,0,70420,0,2507904,0,95646936,0,3836591616,0]

Euler_number: 10
Hilbert_coefficients: [1,75,575]
Hilbert_delta_vector: [1,70,210,70,1]
adjacency_matrix: [[0,3,3],[0,0,1],[0,0,0]]
degree: 352
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]]]
period: [1,0,4,0,84,0,2560,0,87220,0,3339504,0,137476416,0,5935328256,0]

Euler_number: 16
Hilbert_coefficients: [1,69,525]
Hilbert_delta_vector: [1,64,190,64,1]
adjacency_matrix: [[0,1,2,3],[0,0,0,0],[0,0,0,0],[0,1,1,0]]
degree: 320
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[0]]]
period: [1,0,4,0,84,240,2560,10080,87220,483840,3868704,24393600,182382816,1233872640,9174243936,65175190080]

Euler_number: 17
Hilbert_coefficients: [1,61,458]
Hilbert_delta_vector: [1,56,163,56,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,1,0],[0,0,0,0,0],[0,0,1,0,0],[0,3,1,1,0]]
degree: 277
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[1],[0],[0],[0]]]
period: [1,0,4,12,108,540,4180,27720,210700,1548120,12002004,93019080,739106676,5908750848,47892739752,391131933192]

Euler_number: 12
Hilbert_coefficients: [1,60,450]
Hilbert_delta_vector: [1,55,160,55,1]
adjacency_matrix: [[0,0,4,4],[0,0,0,0],[0,0,0,0],[0,1,0,0]]
degree: 272
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[0],[1,1]],[[0],[1],[0,0]],[[0],[1],[0,0]],[[0],[1],[1,1]]]
hash: 2698818348
period: [1,0,4,12,108,600,3820,28560,207340,1570800,11869704,92935920,737859276,5904426528,47824631712,390696017712]

Euler_number: 19
Hilbert_coefficients: [1,58,434]
Hilbert_delta_vector: [1,53,154,53,1]
adjacency_matrix: [[0,0,0,1,3],[0,0,1,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,3,1,1,0]]
degree: 262
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[1],[0],[1],[-1]]]
period: [1,0,4,12,108,600,4180,31080,220780,1752240,13205304,106795920,846549396,6931452528,56772010152,471290531712]

Euler_number: 14
Hilbert_coefficients: [1,57,425]
Hilbert_delta_vector: [1,52,150,52,1]
adjacency_matrix: [[0,0,3,3],[0,0,0,0],[0,0,0,1],[0,1,0,0]]
degree: 256
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[0],[1,1]],[[0],[0],[1,1]],[[1],[0],[0,0]]]
hash: 3497898585
period: [1,0,4,12,108,600,4900,32340,254380,1933680,15523704,124259520,1020021156,8417937528,70473077532,594528246312]

Euler_number: 20
Hilbert_coefficients: [1,50,366]
Hilbert_delta_vector: [1,45,126,45,1]
adjacency_matrix: [[0,0,1,5],[0,0,1,0],[0,0,0,0],[0,2,0,0]]
degree: 218
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[1]]]
period: [1,0,10,12,366,960,20800,82320,1462510,7573440,116954460,731355240,10203353160,73140827760,947839429680,7513622228112]

Euler_number: 6
Hilbert_coefficients: [1,105,825]
Hilbert_delta_vector: [1,100,310,100,1]
adjacency_matrix: [[0,6],[0,0]]
degree: 512
dimension_vector: [1,1]
generalised_partitions: [[[2]]]
period: [1,0,0,0,48,0,0,0,15120,0,0,0,7392000,0,0,0]

Euler_number: 17
Hilbert_coefficients: [1,54,401]
Hilbert_delta_vector: [1,49,141,49,1]
adjacency_matrix: [[0,3,3,1],[0,0,0,1],[0,0,0,1],[0,0,0,0]]
degree: 241
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[0],[1,1]],[[0],[0],[1,1]]]
hash: 113619122
period: [1,0,4,12,108,720,4180,38640,240940,2236080,15939504,139505520,1112661396,9420098688,79880815872,675132009552]

Euler_number: 18
Hilbert_coefficients: [1,57,425]
Hilbert_delta_vector: [1,52,150,52,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,1,1,0],[0,0,0,0,0],[0,0,0,0,0],[0,3,1,1,0]]
degree: 256
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[0]],[[0],[1],[0],[0]]]
period: [1,0,4,12,108,720,4900,37380,274540,2220960,17602704,145049520,1196320356,10043881848,85098648492,727915740552]

Euler_number: 14
Hilbert_coefficients: [1,57,425]
Hilbert_delta_vector: [1,52,150,52,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,3,4,0]]
degree: 256
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[1],[0]],[[1],[0],[0]],[[1],[1],[-2]]]
period: [1,0,4,12,132,600,4900,33600,273700,2024400,16380504,131189520,1085588196,8953072128,75290165808,636692168112]

Euler_number: 22
Hilbert_coefficients: [1,56,418]
Hilbert_delta_vector: [1,51,148,51,1]
adjacency_matrix: [[0,0,1,2,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,1,1,0]]
degree: 252
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[2],[0]],[[1],[1],[0],[-1]]]
period: [1,0,4,12,132,720,5260,37800,300580,2372160,19089504,156248400,1302718956,10997754768,93737354568,806166112752]

Euler_number: 16
Hilbert_coefficients: [1,81,625]
Hilbert_delta_vector: [1,76,230,76,1]
adjacency_matrix: [[0,0,0,3,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,2,0,0]]
degree: 384
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[1],[0],[1],[-1]]]
period: [1,0,4,12,36,360,1300,8400,58660,270480,2142504,12270720,78040116,550918368,3341505024,23423832432]

Euler_number: 15
Hilbert_coefficients: [1,80,616]
Hilbert_delta_vector: [1,75,226,75,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,3,2,0]]
degree: 378
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[1],[1],[-2]]]
period: [1,0,4,12,36,360,1300,9660,58660,330960,2344104,14211120,94672116,640648008,4177720404,28985989032]

Euler_number: 16
Hilbert_coefficients: [1,87,675]
Hilbert_delta_vector: [1,82,250,82,1]
adjacency_matrix: [[0,0,1,4],[0,0,0,0],[0,0,0,0],[0,3,1,0]]
degree: 416
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[2],[0],[-2]]]
period: [1,0,4,12,36,360,940,8400,45220,210000,1764504,8112720,59162796,369296928,2130695424,15553570032]

Euler_number: 12
Hilbert_coefficients: [1,78,600]
Hilbert_delta_vector: [1,73,220,73,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,3,2,0]]
degree: 368
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[1],[-2]]]
period: [1,0,4,12,36,420,940,11760,51940,323400,2539404,11910360,104069196,579026448,4108351104,28928451552]

Euler_number: 12
Hilbert_coefficients: [1,72,550]
Hilbert_delta_vector: [1,67,200,67,1]
adjacency_matrix: [[0,0,0,3],[0,0,0,0],[0,0,0,0],[0,3,3,0]]
degree: 336
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[1],[0],[0]]]
period: [1,0,4,12,36,480,1300,13440,78820,421680,3767904,19755120,157873716,1074161088,7069789584,55254671472]

Euler_number: 13
Hilbert_coefficients: [1,72,549]
Hilbert_delta_vector: [1,67,199,67,1]
adjacency_matrix: [[0,0,1,3],[0,0,1,0],[0,0,0,0],[0,4,0,0]]
degree: 335
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[-1]],[[1],[1],[-1]]]
period: [1,0,4,12,36,480,1300,14700,78820,482160,3969504,21695520,177832116,1163890728,8208707364,61951962072]

Euler_number: 52
Hilbert_coefficients: [1,27,177]
Hilbert_delta_vector: [1,22,52,22,1]
adjacency_matrix: [[0,2,4],[0,0,0],[0,2,0]]
degree: 98
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[1]],[[2],[0]]]
period: [1,0,10,168,1566,23040,402940,6002640,99572830,1755015360,30201924060,536205571440,9750217623300,177784687080000,3284607039971400,61397966857395168]

Euler_number: 16
Hilbert_coefficients: [1,60,450]
Hilbert_delta_vector: [1,55,160,55,1]
adjacency_matrix: [[0,2,3],[0,0,0],[0,2,0]]
degree: 272
dimension_vector: [1,1,1]
generalised_partitions: [[[2],[0]]]
period: [1,0,4,12,36,720,940,25200,105700,739200,8001504,30399600,422405676,2215781568,19082029824,164235223152]

Euler_number: 16
Hilbert_coefficients: [1,75,575]
Hilbert_delta_vector: [1,70,210,70,1]
adjacency_matrix: [[0,0,0,4,0],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,2],[0,2,2,0,0]]
degree: 352
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[1]],[[1],[0],[1],[-1]]]
period: [1,0,4,12,60,360,2020,10920,81340,451920,3200904,21141120,140779716,986953968,6795171240,47463448032]

Euler_number: 16
Hilbert_coefficients: [1,72,549]
Hilbert_delta_vector: [1,67,199,67,1]
adjacency_matrix: [[0,0,0,1,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,0,0]]
degree: 335
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[-1]],[[1],[0],[1],[-1]]]
period: [1,0,4,12,60,360,2380,13440,94780,618240,4183704,29457120,206226636,1472719248,10642014240,77393147832]

Euler_number: 16
Hilbert_coefficients: [1,72,550]
Hilbert_delta_vector: [1,67,200,67,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,1,0],[0,0,0,0,0],[0,0,1,0,0],[0,3,1,1,0]]
degree: 336
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[2]],[[1],[1],[0],[-2]]]
period: [1,0,4,12,60,420,2020,14280,88060,580440,3975804,27017760,189012516,1336503168,9509402760,68632916352]

Euler_number: 17
Hilbert_coefficients: [1,69,525]
Hilbert_delta_vector: [1,64,190,64,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 320
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[0]],[[1],[1],[0],[-2]]]
period: [1,0,4,12,60,480,2020,17220,98140,693840,4927104,32922120,247557156,1730376648,12868138140,94769947272]

Euler_number: 16
Hilbert_coefficients: [1,68,516]
Hilbert_delta_vector: [1,63,186,63,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 314
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[0]],[[1],[0],[0],[0]]]
period: [1,0,4,12,60,480,2380,18480,114940,814800,5809104,41099520,306018636,2237403168,16842368400,126894239472]

Euler_number: 13
Hilbert_coefficients: [1,65,491]
Hilbert_delta_vector: [1,60,176,60,1]
adjacency_matrix: [[0,3,1,2],[0,0,0,1],[0,0,0,0],[0,0,1,0]]
degree: 298
dimension_vector: [1,1,2,2]
generalised_partitions: [[[0],[1,1],[0,0]],[[0],[1,1],[0,0]]]
hash: 3309796941
period: [1,0,4,12,60,480,2740,18480,131740,890400,6489504,48029520,351174516,2679204528,20247770400,155461778472]

Euler_number: 19
Hilbert_coefficients: [1,67,508]
Hilbert_delta_vector: [1,62,183,62,1]
adjacency_matrix: [[0,0,0,1,2],[0,0,1,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,3,2,0,0]]
degree: 309
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[-1]],[[1],[0],[1],[-1]]]
period: [1,0,4,12,60,540,2020,19320,108220,777000,5752404,37828560,297120516,2079565488,15800567640,118625899392]

Euler_number: 15
Hilbert_coefficients: [1,63,475]
Hilbert_delta_vector: [1,58,170,58,1]
adjacency_matrix: [[0,0,0,3],[0,0,0,0],[0,0,0,0],[0,2,4,0]]
degree: 288
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[1],[1],[-1]]]
period: [1,0,4,12,60,600,2020,23520,118300,966000,7106904,47197920,400571556,2717402688,22351552080,167200745712]

Euler_number: 14
Hilbert_coefficients: [1,66,500]
Hilbert_delta_vector: [1,61,180,61,1]
adjacency_matrix: [[0,0,3,3],[0,0,0,0],[0,0,0,1],[0,2,0,0]]
degree: 304
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[1],[-1]]]
period: [1,0,4,12,84,360,3100,15960,120820,814800,5670504,41376720,298238556,2220826608,16370993496,124854361632]

Euler_number: 30
Hilbert_coefficients: [1,56,418]
Hilbert_delta_vector: [1,51,148,51,1]
adjacency_matrix: [[0,0,0,1,3],[0,0,1,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,2,1,0]]
degree: 252
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[1]],[[0],[2],[0],[-2]]]
period: [1,0,10,18,270,1320,12610,91560,802270,6748560,59687460,532819980,4836564810,44526441960,413746690500,3887459043468]

Euler_number: 20
Hilbert_coefficients: [1,70,533]
Hilbert_delta_vector: [1,65,193,65,1]
adjacency_matrix: [[0,0,1,1,1,2],[0,0,0,0,0,0],[0,0,0,0,1,0],[0,0,0,0,0,0],[0,0,0,1,0,0],[0,2,1,0,0,0]]
degree: 325
dimension_vector: [1,1,1,1,1,1]
generalised_partitions: [[[1],[0],[1],[0],[-1]]]
period: [1,0,4,12,84,420,2740,17640,117460,807240,5639004,40351080,291336276,2138664528,15826129176,118413046752]

Euler_number: 12
Hilbert_coefficients: [1,66,500]
Hilbert_delta_vector: [1,61,180,61,1]
adjacency_matrix: [[0,0,4,4],[0,0,0,0],[0,0,0,0],[0,1,0,0]]
degree: 304
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[0],[1,1]],[[0],[1],[0,0]],[[0],[1],[0,0]],[[1],[1],[0,0]]]
hash: 2700313681
period: [1,0,4,12,84,420,2740,19320,117460,897960,5991804,45312960,323602356,2446411968,18267928536,138758972352]

Euler_number: 16
Hilbert_coefficients: [1,66,500]
Hilbert_delta_vector: [1,61,180,61,1]
adjacency_matrix: [[0,0,3,1,3],[0,0,0,0,0],[0,0,0,1,0],[0,1,0,0,0],[0,1,0,0,0]]
degree: 304
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[1]],[[1],[0],[0],[0]]]
period: [1,0,4,12,84,420,3100,18900,134260,943320,6722604,49637280,366429756,2765330568,20945583516,161018409552]

Euler_number: 17
Hilbert_coefficients: [1,66,500]
Hilbert_delta_vector: [1,61,180,61,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,0,1,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,3,2,0]]
degree: 304
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[0],[1],[1],[-2]]]
period: [1,0,4,12,84,480,2740,19740,130900,920640,6590304,47890920,355203156,2656501848,20070269076,153544663272]

Euler_number: 16
Hilbert_coefficients: [1,66,500]
Hilbert_delta_vector: [1,61,180,61,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,3,2,0]]
degree: 304
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[2],[-2]]]
period: [1,0,4,12,84,480,3100,20160,137620,981120,7018704,51466800,382729116,2877402528,21902879856,168177081072]

Euler_number: 15
Hilbert_coefficients: [1,60,451]
Hilbert_delta_vector: [1,55,161,55,1]
adjacency_matrix: [[0,0,5,2],[0,0,0,0],[0,3,0,1],[0,0,0,0]]
degree: 273
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[1],[1,0]],[[1],[-1],[1,0]]]
hash: 3629838687
period: [1,0,4,12,84,480,3100,23520,140980,1207920,7799904,64938720,464558556,3743707968,28632963216,227895940272]

Euler_number: 16
Hilbert_coefficients: [1,64,483]
Hilbert_delta_vector: [1,59,173,59,1]
adjacency_matrix: [[0,0,0,3,2],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,2,2,0,0]]
degree: 293
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[1],[0],[0],[0]]]
period: [1,0,4,12,84,480,3460,22260,161140,1147440,8555904,64107120,490753956,3786590808,29587737036,233079718872]

Euler_number: 13
Hilbert_coefficients: [1,60,450]
Hilbert_delta_vector: [1,55,160,55,1]
adjacency_matrix: [[0,0,3,3],[0,0,0,0],[0,1,0,0],[0,1,0,0]]
degree: 272
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[1]]]
period: [1,0,4,12,84,600,3460,28560,181300,1480080,10735704,85174320,667053156,5288210928,42870066096,345694260912]

Euler_number: 17
Hilbert_coefficients: [1,61,458]
Hilbert_delta_vector: [1,56,163,56,1]
adjacency_matrix: [[0,0,0,1,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,1,0,0],[0,3,1,1,0]]
degree: 277
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[1],[0],[0],[-1]],[[1],[1],[0],[-1]]]
period: [1,0,4,12,84,600,3820,27300,198100,1464960,11315304,87669120,692250636,5526408888,44541235596,362796946512]

Euler_number: 16
Hilbert_coefficients: [1,56,418]
Hilbert_delta_vector: [1,51,148,51,1]
adjacency_matrix: [[0,0,3,3],[0,0,0,0],[0,1,0,1],[0,1,0,0]]
degree: 252
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[0],[0]]]
period: [1,0,4,12,84,720,3100,32760,188020,1646400,12285504,94155600,791876316,6075237168,51756904056,416562898752]

Euler_number: 80
Hilbert_coefficients: [1,18,105]
Hilbert_delta_vector: [1,13,25,13,1]
adjacency_matrix: [[0,0,0,5],[0,0,0,0],[0,0,0,0],[0,2,2,0]]
degree: 53
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[1],[0],[2]]]
period: [1,0,102,1950,67002,2266320,83881470,3245543280,130426792650,5394313276800,228326397163452,9848453884578540,431506244428383894,19157856283974287880,860225966955915226524,39004834814391312686820]

Euler_number: 21
Hilbert_coefficients: [1,62,467]
Hilbert_delta_vector: [1,57,167,57,1]
adjacency_matrix: [[0,0,1,2,2,0],[0,0,0,0,0,0],[0,0,0,0,0,0],[0,0,0,0,1,3],[0,0,1,0,0,0],[0,2,0,0,0,0]]
degree: 283
dimension_vector: [1,1,1,1,1,1]
generalised_partitions: [[[0],[0],[-1],[0],[1]],[[0],[0],[-1],[1],[1]],[[1],[1],[0],[0],[-1]]]
period: [1,0,4,18,108,600,4270,30660,217420,1622880,12474504,96659640,760652046,6073579512,49003909812,398842712268]

Euler_number: 18
Hilbert_coefficients: [1,61,458]
Hilbert_delta_vector: [1,56,163,56,1]
adjacency_matrix: [[0,0,1,3,2],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,2,1,0,0]]
degree: 277
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[1]],[[1],[0],[1],[-1]]]
period: [1,0,4,18,108,600,4630,31920,227500,1758960,13482504,105252840,838406646,6765110352,54991111032,452004821268]

Euler_number: 18
Hilbert_coefficients: [1,58,434]
Hilbert_delta_vector: [1,53,154,53,1]
adjacency_matrix: [[0,0,2,2,3],[0,0,0,0,0],[0,0,0,1,0],[0,1,0,0,0],[0,1,0,0,0]]
degree: 262
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[1]],[[1],[0],[0],[0]]]
period: [1,0,4,18,108,660,4990,34020,264460,2008440,15870204,127207080,1034248446,8508171672,70874158212,594936329988]

Euler_number: 17
Hilbert_coefficients: [1,57,426]
Hilbert_delta_vector: [1,52,151,52,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,1,0],[0,0,0,1,0],[0,0,0,0,0],[0,3,3,1,0]]
degree: 257
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[-1]],[[0],[0],[1],[-1]],[[0],[1],[0],[0]],[[1],[0],[0],[0]]]
period: [1,0,4,18,108,720,4990,38220,277900,2242800,17627904,143783640,1183936446,9873936072,83282434092,708327327708]

Euler_number: 17
Hilbert_coefficients: [1,57,426]
Hilbert_delta_vector: [1,52,151,52,1]
adjacency_matrix: [[0,0,2,1,3],[0,0,0,0,0],[0,0,0,1,0],[0,1,0,0,0],[0,2,0,0,0]]
degree: 257
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[1],[0],[0],[0]],[[1],[0],[0],[0]]]
period: [1,0,4,18,108,780,4990,39060,287980,2295720,18176004,148274280,1223187966,10216278072,86352340932,735702195228]

Euler_number: 18
Hilbert_coefficients: [1,57,425]
Hilbert_delta_vector: [1,52,150,52,1]
adjacency_matrix: [[0,0,1,2,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,1,0,0]]
degree: 256
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[1]],[[1],[0],[1],[-1]]]
period: [1,0,4,18,108,780,5350,40320,311500,2462040,19889604,163936080,1367137926,11556456912,98721517752,850956134028]

Euler_number: 15
Hilbert_coefficients: [1,54,401]
Hilbert_delta_vector: [1,49,141,49,1]
adjacency_matrix: [[0,0,0,5],[0,0,0,0],[0,0,0,0],[0,1,1,0]]
degree: 241
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[0],[1,1]],[[0],[0],[1,1]],[[0],[1],[0,0]],[[1],[0],[0,0]]]
hash: 3608771229
period: [1,0,4,18,108,840,4990,44940,311500,2651040,21193704,176049720,1499944446,12656635992,110298623292,954763357548]

Euler_number: 15
Hilbert_coefficients: [1,53,392]
Hilbert_delta_vector: [1,48,137,48,1]
adjacency_matrix: [[0,1,3,2],[0,0,0,0],[0,0,0,1],[0,1,0,0]]
degree: 235
dimension_vector: [1,1,1,2]
generalised_partitions: [[[1],[0],[1,0]]]
hash: 960185359
period: [1,0,4,18,108,960,6070,49980,395500,3225600,27607104,233430120,2035578006,17868162312,158539295772,1422864030588]

Euler_number: 18
Hilbert_coefficients: [1,57,425]
Hilbert_delta_vector: [1,52,150,52,1]
adjacency_matrix: [[0,0,0,4],[0,0,1,0],[0,0,0,0],[0,2,2,0]]
degree: 256
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[0]]]
period: [1,0,4,18,132,780,5350,42840,327460,2567880,20721204,171974880,1438359846,12151050912,104016623568,899275004628]

Euler_number: 16
Hilbert_coefficients: [1,54,400]
Hilbert_delta_vector: [1,49,140,49,1]
adjacency_matrix: [[0,0,0,4],[0,0,1,0],[0,0,0,0],[0,2,2,0]]
degree: 240
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[0],[1],[0]]]
period: [1,0,4,18,132,840,5710,48720,364420,3013920,24721704,210145320,1798858446,15544921392,136579834248,1206498240948]

Euler_number: 94
Hilbert_coefficients: [1,16,91]
Hilbert_delta_vector: [1,11,21,11,1]
adjacency_matrix: [[0,3,5],[0,0,0],[0,0,0]]
degree: 45
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[0],[1,1]],[[1],[0,0]],[[1],[2,2]]]
hash: 3887037441
period: [1,0,102,2274,84330,3207480,132223890,5710371660,255843458010,11790948558480,555824921639652,26689701154499460,1301434912162412874,64289809338813506448,3211389508083337924200,161967502781409624703404]

Euler_number: 19
Hilbert_coefficients: [1,53,392]
Hilbert_delta_vector: [1,48,137,48,1]
adjacency_matrix: [[0,0,1,2,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,1,1,0]]
degree: 235
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[0]],[[1],[0],[1],[-1]]]
period: [1,0,4,18,132,960,7150,55020,451780,3785040,32369904,281108520,2476446126,22100230152,199379230908,1815166340988]

Euler_number: 19
Hilbert_coefficients: [1,50,367]
Hilbert_delta_vector: [1,45,127,45,1]
adjacency_matrix: [[0,0,2,3],[0,0,0,0],[0,1,0,0],[0,1,1,0]]
degree: 219
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[1],[0]]]
period: [1,0,4,18,132,960,7510,57540,478660,4132800,35368704,314372520,2804346006,25435722312,232941359508,2154420055788]

Euler_number: 21
Hilbert_coefficients: [1,52,383]
Hilbert_delta_vector: [1,47,133,47,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,0,1,0],[0,0,0,0,0],[0,0,1,0,0],[0,3,2,1,0]]
degree: 229
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[-1]],[[1],[1],[0],[-1]]]
period: [1,0,4,18,156,1020,7870,63000,531580,4533480,39444804,350353080,3157230846,28788872112,265261483344,2467367610708]

Euler_number: 16
Hilbert_coefficients: [1,51,376]
Hilbert_delta_vector: [1,46,131,46,1]
adjacency_matrix: [[0,0,3,4],[0,0,0,0],[0,1,0,0],[0,2,0,0]]
degree: 225
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[0]],[[1],[0],[0]]]
period: [1,0,4,18,156,840,7150,56280,461020,3800160,32861304,286929720,2530370766,22665634992,205240642464,1875546220548]

Euler_number: 9
Hilbert_coefficients: [1,51,375]
Hilbert_delta_vector: [1,46,130,46,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,1,0]]
degree: 224
dimension_vector: [1,1,3]
generalised_partitions: [[[0],[1,1,1]],[[0],[1,1,1]],[[0],[1,1,1]],[[1],[0,0,0]]]
hash: 3130292115
period: [1,0,4,18,180,1020,7870,66780,577780,4835880,42191604,381122280,3474606366,31815535752,295175123100,2772264603108]

Euler_number: 18
Hilbert_coefficients: [1,45,328]
Hilbert_delta_vector: [1,40,113,40,1]
adjacency_matrix: [[0,0,3,3],[0,0,0,0],[0,2,0,0],[0,2,0,0]]
degree: 195
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[0]],[[1],[0],[0]],[[1],[0],[0]]]
period: [1,0,4,18,180,1080,9310,77700,678580,6068160,54835704,513124920,4799511486,45945251352,441070112340,4297524459228]

Euler_number: 10
Hilbert_coefficients: [1,63,475]
Hilbert_delta_vector: [1,58,170,58,1]
adjacency_matrix: [[0,3,0],[0,0,5],[0,0,0]]
degree: 288
dimension_vector: [1,1,2]
generalised_partitions: [[[-2],[1,1]],[[-2],[1,1]],[[0],[1,0]]]
hash: 3195132849
period: [1,0,4,18,36,720,2110,21000,159460,776160,8379504,48260520,388815966,3172321152,20973919824,185360283108]

Euler_number: 12
Hilbert_coefficients: [1,66,500]
Hilbert_delta_vector: [1,61,180,61,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 304
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[0],[1],[0]]]
period: [1,0,4,18,60,600,2830,19740,151900,897120,7258104,51032520,368395566,2892321432,21096598380,164010514668]

Euler_number: 19
Hilbert_coefficients: [1,57,424]
Hilbert_delta_vector: [1,52,149,52,1]
adjacency_matrix: [[0,1,3,1],[0,0,0,0],[0,0,0,2],[0,1,0,0]]
degree: 255
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[1]]]
period: [1,0,4,18,60,840,3910,32340,262780,1728720,15498504,117837720,950931366,8113217112,65147365140,557769159948]

Euler_number: 20
Hilbert_coefficients: [1,71,541]
Hilbert_delta_vector: [1,66,196,66,1]
adjacency_matrix: [[0,0,1,1,4],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,1,0,0]]
degree: 330
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[2]],[[1],[0],[1],[-1]]]
period: [1,0,4,18,84,480,3190,20580,130900,942480,6539904,46763640,341405526,2516826312,18738378516,140968856028]

Euler_number: 144
Hilbert_coefficients: [1,15,83]
Hilbert_delta_vector: [1,10,18,10,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,3,0]]
degree: 40
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[2],[0]]]
period: [1,0,102,2688,106410,4495680,203447460,9658434240,475297985610,24053346844800,1244860969691052,65618983258899840,3512166191731096284,190430106730164677376,10440181405423475929080,577896167386776802531968]

Euler_number: 17
Hilbert_coefficients: [1,63,475]
Hilbert_delta_vector: [1,58,170,58,1]
adjacency_matrix: [[0,0,1,3,2],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,2,1,0,0]]
degree: 288
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[1]],[[1],[1],[0],[-1]]]
period: [1,0,4,18,84,540,3910,25200,177940,1358280,9834804,75370680,583401126,4541689152,35839802856,286057119348]

Euler_number: 20
Hilbert_coefficients: [1,65,492]
Hilbert_delta_vector: [1,60,177,60,1]
adjacency_matrix: [[0,0,2,2,1,1],[0,0,0,0,0,0],[0,0,0,0,0,1],[0,0,0,0,1,0],[0,1,0,0,0,0],[0,1,0,0,0,0]]
degree: 299
dimension_vector: [1,1,1,1,1,1]
generalised_partitions: [[[1],[0],[0],[0],[0]]]
period: [1,0,4,18,84,600,3550,25620,174580,1275120,9450504,70602840,541571646,4175923752,32652598836,257480691468]

Euler_number: 16
Hilbert_coefficients: [1,61,459]
Hilbert_delta_vector: [1,56,164,56,1]
adjacency_matrix: [[0,0,0,0,4],[0,0,0,0,0],[0,0,0,3,0],[0,0,0,0,0],[0,1,1,0,0]]
degree: 278
dimension_vector: [1,1,1,1,2]
generalised_partitions: [[[0],[-1],[1],[1,0]],[[0],[1],[0],[0,0]],[[1],[0],[0],[0,0]]]
hash: 2648180597
period: [1,0,4,18,84,600,4270,26880,208180,1547280,11516904,90838440,711717006,5640066432,45596910216,369707606268]

Euler_number: 13
Hilbert_coefficients: [1,59,442]
Hilbert_delta_vector: [1,54,157,54,1]
adjacency_matrix: [[0,0,4,1],[0,0,0,0],[0,0,0,1],[0,1,0,0]]
degree: 267
dimension_vector: [1,1,2,2]
generalised_partitions: [[[0],[0,0],[1,1]],[[0],[1,1],[0,0]],[[1],[0,0],[0,0]]]
hash: 3070061435
period: [1,0,4,18,84,720,3910,32340,224980,1713600,13545504,103977720,847849926,6787813032,55718521716,460403251308]

Euler_number: 19
Hilbert_coefficients: [1,60,449]
Hilbert_delta_vector: [1,55,159,55,1]
adjacency_matrix: [[0,0,0,1,2],[0,0,1,1,0],[0,0,0,0,0],[0,0,0,0,0],[0,3,2,0,0]]
degree: 271
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[-1]],[[0],[1],[1],[-1]]]
period: [1,0,4,18,84,720,4630,32340,251860,1879920,14780304,118392120,950802006,7794658872,64421215716,536986958508]

Euler_number: 19
Hilbert_coefficients: [1,57,426]
Hilbert_delta_vector: [1,52,151,52,1]
adjacency_matrix: [[0,0,2,3,2],[0,0,0,0,0],[0,0,0,0,0],[0,3,0,0,1],[0,0,0,0,0]]
degree: 257
dimension_vector: [1,1,1,1,2]
generalised_partitions: [[[0],[1],[0],[1,1]],[[1],[0],[-1],[1,0]]]
hash: 248728877
period: [1,0,4,18,84,780,4270,34020,258580,1902600,15605604,122494680,998785326,8271054792,68321031636,576367219428]

Euler_number: 114
Hilbert_coefficients: [1,13,67]
Hilbert_delta_vector: [1,8,12,8,1]
adjacency_matrix: [[0,2,5],[0,0,1],[0,0,0]]
degree: 30
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[0],[3]]]
period: [1,0,420,19992,1488708,114603120,9497959800,824518956240,74268995637060,6886836922919520,653776399396804320,63273604176096652800,6223188831530561767800,620466790625886606161760,62586704460594482746578000,6376980489723558652906960992]

Euler_number: 18
Hilbert_coefficients: [1,50,368]
Hilbert_delta_vector: [1,45,128,45,1]
adjacency_matrix: [[0,0,4,4],[0,0,0,0],[0,1,0,0],[0,1,0,0]]
degree: 220
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[0],[1],[1]],[[1],[0],[0]]]
period: [1,0,4,24,108,1080,6520,58800,462700,3822000,34020504,287437920,2597691096,23138571456,209664469872,1926381641184]

Euler_number: 19
Hilbert_coefficients: [1,53,393]
Hilbert_delta_vector: [1,48,138,48,1]
adjacency_matrix: [[0,0,0,0,4],[0,0,0,0,0],[0,0,0,3,0],[0,0,0,0,0],[0,1,1,0,0]]
degree: 236
dimension_vector: [1,1,1,1,2]
generalised_partitions: [[[0],[-1],[1],[0,0]],[[0],[-1],[1],[1,1]],[[0],[1],[0],[0,0]],[[1],[0],[0],[0,0]]]
hash: 2631449345
period: [1,0,4,24,108,960,6880,49560,429100,3413760,28640304,248796240,2134905696,18833710896,167621629032,1498929576144]

Euler_number: 14
Hilbert_coefficients: [1,52,384]
Hilbert_delta_vector: [1,47,134,47,1]
adjacency_matrix: [[0,0,2,4],[0,0,1,0],[0,0,0,0],[0,1,0,0]]
degree: 230
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[0],[1,1]],[[0],[1],[1,0]]]
hash: 3062591517
period: [1,0,4,24,132,1020,7600,60480,502180,4192440,36294804,318567480,2830659216,25529920416,232508747328,2137258787664]

Euler_number: 191
Hilbert_coefficients: [1,15,81]
Hilbert_delta_vector: [1,10,16,10,1]
adjacency_matrix: [[0,3,3],[0,0,1],[0,0,0]]
degree: 38
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[3]]]
period: [1,0,102,3408,146250,6695280,334814340,17506424880,946491164010,52645836072480,2994931654142652,173494227476687040,10204274860971392124,607964863128188582016,36624246606295755830280,2227475833525157591664288]

Euler_number: 18
Hilbert_coefficients: [1,54,401]
Hilbert_delta_vector: [1,49,141,49,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,4,2,0]]
degree: 241
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[-1]],[[0],[1],[0],[0]],[[0],[1],[0],[0]],[[1],[0],[1],[-2]]]
period: [1,0,4,24,132,840,6880,53340,404740,3398640,28652904,241589040,2093030016,18378576216,162426835428,1450172627904]

Euler_number: 8
Hilbert_coefficients: [1,54,400]
Hilbert_delta_vector: [1,49,140,49,1]
adjacency_matrix: [[0,5,4],[0,0,0],[0,0,0]]
degree: 240
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[1],[1,0]],[[2],[0,0]]]
hash: 2735684375
period: [1,0,4,24,132,840,7240,53760,418180,3549840,29887704,253065120,2212364616,19516232736,173128626528,1555729279104]

Euler_number: 17
Hilbert_coefficients: [1,51,376]
Hilbert_delta_vector: [1,46,131,46,1]
adjacency_matrix: [[0,3,5,2],[0,0,0,0],[0,0,0,1],[0,0,0,0]]
degree: 225
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[1],[1,0]],[[1],[0],[0,0]],[[1],[0],[1,1]]]
hash: 1519770816
period: [1,0,4,24,132,840,7960,54600,451780,3927840,32810904,283723440,2541511896,22548301776,203371118808,1861242487104]

Euler_number: 21
Hilbert_coefficients: [1,49,360]
Hilbert_delta_vector: [1,44,125,44,1]
adjacency_matrix: [[0,0,0,3,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,1,0,0],[0,2,1,0,0]]
degree: 215
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[1],[0],[1],[0]]]
period: [1,0,4,24,156,1080,9040,72240,612220,5379360,47552904,431193840,3961339536,36835134336,346153654704,3285198300384]

Euler_number: 19
Hilbert_coefficients: [1,53,392]
Hilbert_delta_vector: [1,48,137,48,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,1,0],[0,0,0,0,0],[0,0,1,0,0],[0,2,1,2,0]]
degree: 235
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[0]],[[0],[1],[0],[0]]]
period: [1,0,4,24,156,960,7960,63420,511420,4305840,37309104,326550840,2899802136,26124154056,237860609844,2184676638144]

Euler_number: 16
Hilbert_coefficients: [1,46,335]
Hilbert_delta_vector: [1,41,115,41,1]
adjacency_matrix: [[0,1,3,4],[0,0,0,0],[0,0,0,0],[0,1,0,0]]
degree: 199
dimension_vector: [1,1,2,2]
generalised_partitions: [[[0],[1,0],[1,1]],[[1],[1,0],[0,0]]]
hash: 1754503937
period: [1,0,4,24,180,1440,11560,99120,903700,8327760,78208704,748421520,7268233896,71511135696,710864977680,7130506887504]

Euler_number: 18
Hilbert_coefficients: [1,48,350]
Hilbert_delta_vector: [1,43,120,43,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 208
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[1],[1],[-1]]]
period: [1,0,4,24,204,1260,10480,95760,835660,7413000,68853204,654949680,6237336336,60196552416,589501831776,5825176300944]

Euler_number: 24
Hilbert_coefficients: [1,46,336]
Hilbert_delta_vector: [1,41,116,41,1]
adjacency_matrix: [[0,2,2,3],[0,0,0,0],[0,0,0,0],[0,1,1,0]]
degree: 200
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[0]],[[2],[0],[0]]]
period: [1,0,4,24,228,1440,12280,110880,1019620,9340800,88515504,859135200,8441030136,83739591936,840336511872,8518437031104]

Euler_number: 0
Hilbert_coefficients: [1,45,325]
Hilbert_delta_vector: [1,40,110,40,1]
adjacency_matrix: [[0,5,4],[0,0,0],[0,0,0]]
degree: 192
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[2,2]],[[1],[0,0]],[[1],[1,0]]]
hash: 3381746545
period: [1,0,4,24,276,1680,13720,137760,1360660,12516000,121048704,1241449440,12761099736,130347112896,1353044419584,14294467771584]

Euler_number: 16
Hilbert_coefficients: [1,54,400]
Hilbert_delta_vector: [1,49,140,49,1]
adjacency_matrix: [[0,3,4],[0,0,1],[0,0,0]]
degree: 240
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[1]]]
period: [1,0,4,24,36,1080,3640,33600,340900,1554000,19908504,134146320,1050804216,10636962336,72690624864,710577451584]

Euler_number: 20
Hilbert_coefficients: [1,54,400]
Hilbert_delta_vector: [1,49,140,49,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,0,1,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,4,1,0]]
degree: 240
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[-2]],[[0],[2],[0],[-2]]]
period: [1,0,10,24,318,1800,17380,135240,1249150,11019120,103384260,967243200,9295962060,89954504640,883236010800,8740815907824]

Euler_number: 16
Hilbert_coefficients: [1,63,475]
Hilbert_delta_vector: [1,58,170,58,1]
adjacency_matrix: [[0,3,4],[0,0,0],[0,1,0]]
degree: 288
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[2],[0]]]
period: [1,0,4,24,36,720,3640,16800,206500,1024800,8001504,71665440,422114616,3765617856,29252830464,205917776064]

Euler_number: 18
Hilbert_coefficients: [1,52,384]
Hilbert_delta_vector: [1,47,134,47,1]
adjacency_matrix: [[0,1,3,3],[0,0,0,0],[0,0,0,1],[0,1,0,0]]
degree: 230
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[1],[0]]]
period: [1,0,4,24,84,1080,5800,48720,423220,3066000,28224504,232552320,2002394856,17982540576,155989952976,1412292065184]

Euler_number: 18
Hilbert_coefficients: [1,51,376]
Hilbert_delta_vector: [1,46,131,46,1]
adjacency_matrix: [[0,3,5,2],[0,0,0,1],[0,0,0,0],[0,0,0,0]]
degree: 225
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[1],[1,0]],[[0],[1],[1,0]]]
hash: 2438386959
period: [1,0,4,24,84,1140,5800,51660,450100,3209640,30914604,250099080,2199650376,20010286296,173172097956,1601207311704]

Euler_number: 16
Hilbert_coefficients: [1,57,425]
Hilbert_delta_vector: [1,52,150,52,1]
adjacency_matrix: [[0,0,0,2],[0,0,1,0],[0,0,0,0],[0,2,4,0]]
degree: 256
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[0],[2],[-2]]]
period: [1,0,4,24,84,720,5800,31920,288820,2234400,16317504,140965440,1140857256,9224351136,79497056496,666075874464]

Euler_number: 14
Hilbert_coefficients: [1,56,417]
Hilbert_delta_vector: [1,51,147,51,1]
adjacency_matrix: [[0,3,1,4],[0,0,0,0],[0,0,0,0],[0,0,1,0]]
degree: 251
dimension_vector: [1,1,2,2]
generalised_partitions: [[[0],[1,1],[0,0]],[[0],[1,1],[0,0]],[[1],[0,0],[1,0]]]
hash: 3193783029
period: [1,0,4,24,84,840,5800,38220,329140,2536800,19958904,170348640,1400316456,11812096296,102021898836,874495726104]

Euler_number: 16
Hilbert_coefficients: [1,51,375]
Hilbert_delta_vector: [1,46,130,46,1]
adjacency_matrix: [[0,1,5,4],[0,0,0,0],[0,1,0,0],[0,0,0,0]]
degree: 224
dimension_vector: [1,1,1,3]
generalised_partitions: [[[0],[1],[1,1,0]],[[1],[0],[1,1,1]]]
hash: 3668227778
period: [1,0,4,30,132,1140,9490,70560,616420,5393640,46866204,424966080,3888516786,35847171360,335606662248,3167768664060]

Euler_number: 20
Hilbert_coefficients: [1,53,392]
Hilbert_delta_vector: [1,48,137,48,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,0,1,0],[0,0,0,0,0],[0,0,1,0,0],[0,2,1,3,0]]
degree: 235
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[0]],[[0],[1],[1],[-2]]]
period: [1,0,4,30,132,960,8770,61740,498820,4448640,37183104,322097160,2907727746,25983037080,235042618668,2165277414300]

Euler_number: 20
Hilbert_coefficients: [1,47,342]
Hilbert_delta_vector: [1,42,117,42,1]
adjacency_matrix: [[0,2,2,3],[0,0,1,0],[0,0,0,0],[0,1,0,0]]
degree: 203
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[1],[0]]]
period: [1,0,4,30,156,1320,11650,92400,827260,7729680,70106904,665381640,6415786146,61939397520,608326725864,6031459854420]

Euler_number: 17
Hilbert_coefficients: [1,47,342]
Hilbert_delta_vector: [1,42,117,42,1]
adjacency_matrix: [[0,0,1,4],[0,0,1,0],[0,0,0,0],[0,1,0,0]]
degree: 203
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[0],[1,1]],[[0],[1],[1,1]]]
hash: 213583980
period: [1,0,4,30,204,1440,12730,113820,1013740,9377760,89548704,866074440,8473986906,84115591560,844550045196,8551643160060]

Euler_number: 16
Hilbert_coefficients: [1,48,350]
Hilbert_delta_vector: [1,43,120,43,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 208
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[-1]],[[1],[0],[0]]]
period: [1,0,4,30,228,1440,12370,116340,1026340,9211440,87986304,854016240,8280177906,81497215800,815644824852,8225191234260]

Euler_number: 8
Hilbert_coefficients: [1,44,318]
Hilbert_delta_vector: [1,39,108,39,1]
adjacency_matrix: [[0,0,1,6],[0,0,0,0],[0,0,0,0],[0,3,1,0]]
degree: 188
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[0],[2]],[[1],[0],[-1]],[[1],[1],[-1]]]
period: [1,0,10,24,318,2400,18460,215040,1618750,19622400,171336060,1920090480,19220692260,204210246240,2203106763000,23251382778624]

Euler_number: 19
Hilbert_coefficients: [1,51,375]
Hilbert_delta_vector: [1,46,130,46,1]
adjacency_matrix: [[0,1,3,3],[0,0,0,0],[0,0,0,1],[0,1,0,0]]
degree: 224
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[1]]]
period: [1,0,4,30,84,1200,8050,54600,560980,4221840,36830304,342720840,2902497906,26918171280,247663374816,2249411143980]

Euler_number: 20
Hilbert_coefficients: [1,59,441]
Hilbert_delta_vector: [1,54,156,54,1]
adjacency_matrix: [[0,1,4,2],[0,0,0,0],[0,0,0,1],[0,1,0,0]]
degree: 266
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[0]],[[1],[0],[1]]]
period: [1,0,4,30,84,840,6610,36540,325780,2604000,18774504,162707160,1340753106,10808998200,93609294636,794190256860]

Euler_number: 20
Hilbert_coefficients: [1,48,350]
Hilbert_delta_vector: [1,43,120,43,1]
adjacency_matrix: [[0,0,0,5],[0,0,0,0],[0,0,0,0],[0,2,2,0]]
degree: 208
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[0]]]
period: [1,0,4,36,156,1200,12820,90720,783580,7812000,67901904,628356960,6188932596,58589635104,566278839984,5630356267536]

Euler_number: 16
Hilbert_coefficients: [1,42,300]
Hilbert_delta_vector: [1,37,100,37,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,5,0]]
degree: 176
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[-1]],[[1],[0]],[[1],[0]]]
period: [1,0,4,36,324,2160,20740,223440,2198980,21782880,233138304,2538098640,27400479876,300467591424,3360890291616,37843479129456]

Euler_number: 30
Hilbert_coefficients: [1,45,325]
Hilbert_delta_vector: [1,40,110,40,1]
adjacency_matrix: [[0,3,3],[0,0,1],[0,0,0]]
degree: 192
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[2]]]
period: [1,0,4,36,36,1800,8500,58800,945700,4410000,59598504,572029920,3967710516,52809460704,424218921984,4126290504336]

Euler_number: 16
Hilbert_coefficients: [1,48,350]
Hilbert_delta_vector: [1,43,120,43,1]
adjacency_matrix: [[0,0,3],[0,0,0],[0,7,0]]
degree: 208
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[-1]],[[1],[0]],[[1],[0]],[[2],[-2]]]
period: [1,0,4,36,84,1440,10660,64680,792820,5997600,52479504,545585040,4593313956,44863522704,440048407656,4054419585216]

Euler_number: 19
Hilbert_coefficients: [1,45,326]
Hilbert_delta_vector: [1,40,111,40,1]
adjacency_matrix: [[0,0,1,5],[0,0,0,0],[0,0,0,0],[0,4,1,0]]
degree: 193
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[-1]],[[1],[0],[0]],[[1],[0],[0]]]
period: [1,0,4,42,156,1680,16510,119700,1217020,11931360,108877104,1111193160,11207673246,111816753048,1160547975444,12032259691452]

Euler_number: 33
Hilbert_coefficients: [1,42,300]
Hilbert_delta_vector: [1,37,100,37,1]
adjacency_matrix: [[0,1,3,2],[0,0,0,0],[0,0,0,1],[0,1,0,0]]
degree: 176
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[1],[1]]]
period: [1,0,4,42,180,2040,19390,155400,1656340,16573200,161759304,1727796840,18111986046,190857755088,2074302172800,22483177889172]

Euler_number: 21
Hilbert_coefficients: [1,42,301]
Hilbert_delta_vector: [1,37,101,37,1]
adjacency_matrix: [[0,0,0,4],[0,0,1,0],[0,0,0,0],[0,4,2,0]]
degree: 177
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[1],[0]],[[1],[0],[0]],[[1],[0],[0]]]
period: [1,0,4,42,252,2040,21190,196980,1892380,19597200,203616504,2134449240,22902695046,248744183688,2723573343348,30129478350972]

Euler_number: 99
Hilbert_coefficients: [1,12,61]
Hilbert_delta_vector: [1,7,11,7,1]
adjacency_matrix: [[0,0,6],[0,0,0],[0,2,0]]
degree: 27
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[3]],[[1],[1]]]
period: [1,0,444,22404,1771596,146305440,13047797460,1221757064640,118825354197900,11901641447881920,1220419547232775344,127563462121862677680,13546934519297163617556,1458028681272484341916896,158727083578046407255472784,17450955574204107268656527184]

Euler_number: 12
Hilbert_coefficients: [1,51,375]
Hilbert_delta_vector: [1,46,130,46,1]
adjacency_matrix: [[0,0,0,4],[0,0,2,0],[0,0,0,0],[0,2,0,0]]
degree: 224
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[0],[1,1]],[[1],[0],[0,0]],[[1],[0],[0,0]],[[1],[0],[0,0]]]
hash: 2882679127
period: [1,0,10,24,342,1920,19900,154560,1507030,13453440,131494860,1256473680,12493916820,124034470560,1256206568760,12779275533024]

Euler_number: 42
Hilbert_coefficients: [1,22,138]
Hilbert_delta_vector: [1,17,38,17,1]
adjacency_matrix: [[0,0,0,2],[0,0,1,0],[0,0,0,0],[0,2,4,0]]
degree: 74
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[-2]],[[0],[2],[-1]]]
period: [1,0,44,516,11580,248880,5903540,145945800,3746928220,98922885600,2671404742944,73481751364560,2052476767663476,58076906126423184,1661677366479822120,48002309214157474176]

Euler_number: 68
Hilbert_coefficients: [1,19,115]
Hilbert_delta_vector: [1,14,30,14,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,5,0]]
degree: 60
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[-1]],[[1],[0]],[[2],[-1]]]
period: [1,0,44,636,15804,393480,10666340,301939680,8862531580,267426736080,8250809117544,259236946935120,8269614829955556,267210735852924864,8729829265682272176,287941525779578566896]

Euler_number: 48
Hilbert_coefficients: [1,19,115]
Hilbert_delta_vector: [1,14,30,14,1]
adjacency_matrix: [[0,0,3],[0,0,0],[0,7,0]]
degree: 60
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[0]],[[1],[0]],[[2],[-2]],[[2],[-2]]]
period: [1,0,44,696,17388,445680,12371480,359059680,10798091500,333814222560,10550760310944,339578034956160,11096036917030296,367250185535897664,12289365950291793792,415179091480749051456]

Euler_number: 61
Hilbert_coefficients: [1,18,108]
Hilbert_delta_vector: [1,13,28,13,1]
adjacency_matrix: [[0,3,0],[0,0,4],[0,0,0]]
degree: 56
dimension_vector: [1,1,2]
generalised_partitions: [[[-2],[2,1]]]
hash: 822067406
period: [1,0,44,744,18396,492360,14028200,419215440,12984240220,413380247280,13456912926744,446106381576240,15014736953807976,511887273384142656,17644634853533283024,614039423394173640864]

Euler_number: 17
Hilbert_coefficients: [1,42,301]
Hilbert_delta_vector: [1,37,101,37,1]
adjacency_matrix: [[0,5,3],[0,0,1],[0,0,0]]
degree: 177
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[0],[1,1]],[[1],[1,0]]]
hash: 1404169877
period: [1,0,4,48,180,1920,22000,156240,1663060,17970960,165299904,1780307760,19216246896,197446721472,2160648032400,23676584419488]

Euler_number: 94
Hilbert_coefficients: [1,18,106]
Hilbert_delta_vector: [1,13,26,13,1]
adjacency_matrix: [[0,3,4],[0,0,1],[0,0,0]]
degree: 54
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[2]]]
period: [1,0,44,888,23052,649200,19904120,635293680,20989283980,713539609440,24798198214944,877494758004480,31524728000409336,1147163173760796192,42205332833625060528,1567638758098480555488]

Euler_number: 30
Hilbert_coefficients: [1,39,275]
Hilbert_delta_vector: [1,34,90,34,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,3,0]]
degree: 160
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[0]],[[1],[1]]]
period: [1,0,4,60,204,2640,33340,231840,2855020,33270720,314105904,3788252160,43798088796,474278444640,5697640147056,66859320768240]

Euler_number: 23
Hilbert_coefficients: [1,36,250]
Hilbert_delta_vector: [1,31,80,31,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,4,0]]
degree: 144
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[0]],[[1],[1]]]
period: [1,0,4,60,564,4140,49900,648480,7176820,83234760,1072922004,13664389200,171327330636,2217906250560,29287979799936,386200908933840]

Euler_number: 16
Hilbert_coefficients: [1,60,452]
Hilbert_delta_vector: [1,55,162,55,1]
adjacency_matrix: [[0,1,5],[0,0,0],[0,1,0]]
degree: 274
dimension_vector: [1,2,2]
generalised_partitions: [[[1,0],[1,0]]]
hash: 669461905
period: [1,0,4,6,108,240,3370,13860,136780,747600,6388704,42088200,330312906,2417078664,18380517012,142251545436]

Euler_number: 15
Hilbert_coefficients: [1,63,475]
Hilbert_delta_vector: [1,58,170,58,1]
adjacency_matrix: [[0,0,0,4],[0,0,1,0],[0,0,0,0],[0,3,1,0]]
degree: 288
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[1],[0],[0]]]
period: [1,0,4,6,108,300,3370,15540,143500,830760,6861204,46190760,364574826,2654916264,20625559812,157264263156]

Euler_number: 36
Hilbert_coefficients: [1,43,307]
Hilbert_delta_vector: [1,38,102,38,1]
adjacency_matrix: [[0,0,2,3],[0,0,1,0],[0,0,0,0],[0,3,0,0]]
degree: 180
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[0]],[[1],[0],[0]]]
period: [1,0,10,24,462,2640,35740,287280,3515470,33684000,398060460,4194571920,49191445380,547567020000,6446161979400,74210176264224]

Euler_number: 9
Hilbert_coefficients: [1,90,699]
Hilbert_delta_vector: [1,85,259,85,1]
adjacency_matrix: [[0,1,5],[0,0,0],[0,1,0]]
degree: 431
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[1]]]
period: [1,0,0,0,48,120,0,0,15120,90720,113400,0,7392000,72072000,201801600,168168000]

Euler_number: 12
Hilbert_coefficients: [1,57,425]
Hilbert_delta_vector: [1,52,150,52,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,3,2,0]]
degree: 256
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[1],[0],[1]]]
period: [1,0,4,6,132,660,4810,30660,256900,2025240,16122204,127410360,1048519626,8770225464,73906563588,624727579476]

Euler_number: 12
Hilbert_coefficients: [1,90,700]
Hilbert_delta_vector: [1,85,260,85,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,4,0]]
degree: 432
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[-1]]]
period: [1,0,4,6,36,240,490,7560,14980,203280,743904,5220600,34152426,152216064,1348714224,5694925236]

Euler_number: 12
Hilbert_coefficients: [1,84,650]
Hilbert_delta_vector: [1,79,240,79,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,3,2,0]]
degree: 400
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[1],[0],[0]]]
period: [1,0,4,6,36,300,490,9240,21700,241080,1216404,6412560,55108746,225729504,2110515264,10377923556]

Euler_number: 10
Hilbert_coefficients: [1,75,575]
Hilbert_delta_vector: [1,70,210,70,1]
adjacency_matrix: [[0,3,3],[0,0,1],[0,0,0]]
degree: 352
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[0],[1,1]]]
hash: 1802343668
period: [1,0,4,6,36,360,490,12600,25060,354480,1764504,9655800,94027626,351134784,4022585424,18455513076]

Euler_number: -24
Hilbert_coefficients: [1,27,175]
Hilbert_delta_vector: [1,22,50,22,1]
adjacency_matrix: [[0,0,0,3],[0,0,0,0],[0,0,0,0],[0,2,4,0]]
degree: 96
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[2],[0]]]
period: [1,0,46,528,11826,238560,5341780,122340960,2898333970,70170152640,1731945643596,43419475508640,1103191607058156,28353516729265728,736076342502700056,19278757893787199808]

Euler_number: 16
Hilbert_coefficients: [1,84,650]
Hilbert_delta_vector: [1,79,240,79,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 400
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[2]],[[1],[1],[0],[-2]]]
period: [1,0,4,6,60,180,1570,5460,47740,210840,1581804,8491560,58555266,346450104,2336617140,14556057516]

Euler_number: 17
Hilbert_coefficients: [1,78,601]
Hilbert_delta_vector: [1,73,221,73,1]
adjacency_matrix: [[0,3,3,2,4],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,0,0,0,0]]
degree: 369
dimension_vector: [1,1,1,2,2]
generalised_partitions: [[[0],[0],[1,0],[1,0]],[[1],[0],[0,0],[1,0]]]
hash: 406028659
period: [1,0,4,6,60,180,1570,6720,47740,271320,1682604,11124960,66871266,466449984,2854995000,20193889716]

Euler_number: 14
Hilbert_coefficients: [1,75,576]
Hilbert_delta_vector: [1,70,211,70,1]
adjacency_matrix: [[0,1,0,4],[0,0,1,0],[0,0,0,0],[0,1,1,0]]
degree: 353
dimension_vector: [1,1,2,2]
generalised_partitions: [[[0],[1,0],[0,0]],[[0],[1,0],[0,0]]]
hash: 1805925047
period: [1,0,4,6,60,240,1210,10080,34300,384720,1399104,14368200,67287066,548612064,3324183720,22293106836]

Euler_number: 16
Hilbert_coefficients: [1,78,600]
Hilbert_delta_vector: [1,73,220,73,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 368
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[2]],[[1],[0],[1],[-2]]]
period: [1,0,4,6,60,240,1570,8820,51100,339360,1978704,13813800,84168546,590053464,3774453540,26303913636]

Euler_number: 15
Hilbert_coefficients: [1,78,599]
Hilbert_delta_vector: [1,73,219,73,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,0,1,0],[0,0,0,0,0],[0,0,1,0,0],[0,3,2,1,0]]
degree: 367
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[-1]],[[0],[1],[0],[0]]]
period: [1,0,4,6,60,240,1570,9660,54460,384720,2205504,15920520,97806786,695999304,4553912220,31952556636]

Euler_number: 16
Hilbert_coefficients: [1,51,375]
Hilbert_delta_vector: [1,46,130,46,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,0,1,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,3,2,0]]
degree: 224
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[-2]],[[0],[1],[1],[-2]]]
period: [1,0,10,30,342,2340,21070,186060,1703590,16295160,156650760,1553766060,15521668470,157837319640,1619171971560,16791217623180]

Euler_number: 15
Hilbert_coefficients: [1,75,574]
Hilbert_delta_vector: [1,70,209,70,1]
adjacency_matrix: [[0,0,3,1,1],[0,0,0,0,0],[0,0,0,1,1],[0,1,0,0,0],[0,1,0,0,0]]
degree: 351
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[1],[0],[0],[0]]]
period: [1,0,4,6,60,240,1930,9660,71260,414960,2885904,18692520,129657066,881945064,6193550220,43228221036]

Euler_number: 13
Hilbert_coefficients: [1,75,575]
Hilbert_delta_vector: [1,70,210,70,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 352
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[1],[0],[0]]]
period: [1,0,4,6,60,300,1210,11760,41020,437640,1871604,16391760,93232986,655999344,4580398680,28867995156]

Euler_number: 16
Hilbert_coefficients: [1,75,575]
Hilbert_delta_vector: [1,70,210,70,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 352
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[1],[0],[0],[0]]]
period: [1,0,4,6,60,300,1570,10500,57820,407400,2451204,17084760,110114466,765188424,5171929620,35981501556]

Euler_number: 17
Hilbert_coefficients: [1,71,542]
Hilbert_delta_vector: [1,66,197,66,1]
adjacency_matrix: [[0,0,0,3,1],[0,0,1,0,0],[0,0,0,0,0],[0,0,1,0,1],[0,3,0,0,0]]
degree: 331
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[1],[0],[0],[-1]]]
period: [1,0,4,6,60,360,1570,13860,61180,535920,2999304,22407000,150696546,1030413384,7558233540,51437462076]

Euler_number: 85
Hilbert_coefficients: [1,18,107]
Hilbert_delta_vector: [1,13,27,13,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,6,0]]
degree: 55
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[-1]],[[1],[0]],[[1],[0]],[[2],[-1]]]
period: [1,0,46,714,18618,496560,14203810,428469300,13334869450,427652233680,14010342638796,467593129444980,15843030281344266,543756821142959424,18869348679294223968,661086630416735366844]

Euler_number: 186
Hilbert_coefficients: [1,12,60]
Hilbert_delta_vector: [1,7,10,7,1]
adjacency_matrix: [[0,0,6],[0,0,0],[0,2,0]]
degree: 26
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[2]]]
period: [1,0,468,24852,2065764,180367920,17014559940,1685867765400,173475443538180,18378868578440160,1992925949518572768,220232088395141019120,24722302877490962464644,2812201952012947038360816,323532111584585002993439832,37586853700332050118576604032]

Euler_number: 16
Hilbert_coefficients: [1,70,534]
Hilbert_delta_vector: [1,65,194,65,1]
adjacency_matrix: [[0,0,3,4],[0,0,0,0],[0,1,0,0],[0,1,0,0]]
degree: 326
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[0],[0]]]
period: [1,0,4,6,84,240,2650,10080,97300,475440,4120704,23515800,190733466,1200863664,9403793256,63183156036]

Euler_number: 13
Hilbert_coefficients: [1,69,524]
Hilbert_delta_vector: [1,64,189,64,1]
adjacency_matrix: [[0,1,3,2],[0,0,0,0],[0,0,0,1],[0,1,0,0]]
degree: 319
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[1]]]
period: [1,0,4,6,84,240,2650,12180,100660,581280,4448304,29226120,216014106,1526268744,11201088756,82150704636]

Euler_number: 12
Hilbert_coefficients: [1,69,525]
Hilbert_delta_vector: [1,64,190,64,1]
adjacency_matrix: [[0,0,0,4],[0,0,4,0],[0,0,0,0],[0,1,0,0]]
degree: 320
dimension_vector: [1,1,1,2]
generalised_partitions: [[[-1],[1],[1,0]],[[0],[0],[1,1]],[[1],[0],[0,0]]]
hash: 3280094615
period: [1,0,4,6,84,300,2290,13020,87220,603960,3862404,28727160,189818706,1433295864,9871720716,74374255956]

Euler_number: 21
Hilbert_coefficients: [1,67,509]
Hilbert_delta_vector: [1,62,184,62,1]
adjacency_matrix: [[0,0,0,0,0,2],[0,0,0,0,0,0],[0,0,0,1,1,0],[0,0,0,0,0,0],[0,0,0,0,0,0],[0,2,3,1,2,0]]
degree: 310
dimension_vector: [1,1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[1],[-1]],[[0],[0],[0],[1],[0]],[[1],[0],[1],[0],[-2]]]
period: [1,0,4,6,84,360,2650,15120,107380,717360,5141304,36267000,263914266,1925907984,14297482056,106743713076]

Euler_number: 4
Hilbert_coefficients: [1,48,350]
Hilbert_delta_vector: [1,43,120,43,1]
adjacency_matrix: [[0,0,2,4],[0,0,0,0],[0,0,0,0],[0,2,1,0]]
degree: 208
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[0],[1],[1]]]
period: [1,0,10,30,342,2520,21430,208740,1814470,18737040,176262660,1830716580,18359503470,191767736160,2000392851600,21147227681580]

Euler_number: 17
Hilbert_coefficients: [1,66,499]
Hilbert_delta_vector: [1,61,179,61,1]
adjacency_matrix: [[0,1,1,1,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,1,1,0,0]]
degree: 303
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[1],[0],[1],[0]]]
period: [1,0,4,6,84,360,3010,17220,127540,853440,6300504,45580920,341003586,2556177624,19419458916,148792319676]

Euler_number: 16
Hilbert_coefficients: [1,66,500]
Hilbert_delta_vector: [1,61,180,61,1]
adjacency_matrix: [[0,0,0,4],[0,0,1,0],[0,0,0,0],[0,3,1,0]]
degree: 304
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[0],[0]]]
period: [1,0,4,6,84,420,2650,16800,114100,815640,5765004,41616960,304828986,2267529264,17057118936,129210477396]

Euler_number: 188
Hilbert_coefficients: [1,21,125]
Hilbert_delta_vector: [1,16,30,16,1]
adjacency_matrix: [[0,6],[0,0]]
degree: 64
dimension_vector: [1,1]
generalised_partitions: [[[4]]]
period: [1,0,48,0,15120,0,7392000,0,4414410000,0,2956651746048,0,2133278987583744,0,1621682968820428800,0]

Euler_number: 149
Hilbert_coefficients: [1,20,119]
Hilbert_delta_vector: [1,15,29,15,1]
adjacency_matrix: [[0,1,5],[0,0,0],[0,1,0]]
degree: 61
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[3]]]
period: [1,0,48,216,15408,151320,7959000,117482400,5160582000,97959697920,3836293391448,85893980800320,3124432905562584,78218703629434368,2714576699398902624,73388734198961877696]

Euler_number: 62
Hilbert_coefficients: [1,21,129]
Hilbert_delta_vector: [1,16,34,16,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 68
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[0]],[[1],[0],[0]]]
period: [1,0,48,660,15552,367320,9396300,251895000,7000224000,200245185840,5860030673448,174740017803120,5292294423090444,162408017870738640,5040259719606241416,157950105888421086240]

Euler_number: -20
Hilbert_coefficients: [1,27,175]
Hilbert_delta_vector: [1,22,50,22,1]
adjacency_matrix: [[0,3,5],[0,0,0],[0,0,0]]
degree: 96
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[0],[2,1]],[[2],[0,0]]]
hash: 1178180821
period: [1,0,50,600,13758,288480,6659420,157802400,3861391870,96608783040,2463303005100,63794102932560,1674194740934100,44441561446682400,1191511307074253880,32226890574448970400]

Euler_number: 168
Hilbert_coefficients: [1,18,104]
Hilbert_delta_vector: [1,13,24,13,1]
adjacency_matrix: [[0,2,4],[0,0,0],[0,1,0]]
degree: 52
dimension_vector: [1,1,1]
generalised_partitions: [[[2],[2]]]
period: [1,0,50,792,21078,635760,18069260,600739440,19354636630,662153436000,22899393600300,807894558369360,28987174603718100,1051398495565498080,38614638895880172840,1430688568386471986592]

Euler_number: 51
Hilbert_coefficients: [1,17,100]
Hilbert_delta_vector: [1,12,25,12,1]
adjacency_matrix: [[0,3,3],[0,0,0],[0,1,0]]
degree: 51
dimension_vector: [1,1,2]
generalised_partitions: [[[2],[1,0]]]
hash: 88583211
period: [1,0,52,1044,29124,874080,28285540,956113200,33495075460,1206616541760,44440064795952,1666761453680400,63469115281859364,2448093922863196608,95471874990524137248,3758965838956444740624]

Euler_number: 37
Hilbert_coefficients: [1,20,123]
Hilbert_delta_vector: [1,15,33,15,1]
adjacency_matrix: [[0,0,0,5],[0,0,0,0],[0,0,0,0],[0,2,2,0]]
degree: 65
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[1]]]
period: [1,0,52,696,17412,424440,11365000,317604000,9211885060,274734868800,8379859855752,260328768379680,8211871911239304,262405580009725152,8478354324145827264,276576464767092025536]

Euler_number: 176
Hilbert_coefficients: [1,10,48]
Hilbert_delta_vector: [1,5,8,5,1]
adjacency_matrix: [[0,5],[0,0]]
degree: 20
dimension_vector: [1,2]
generalised_partitions: [[[2,2]],[[2,2]]]
hash: 2166501031
period: [1,0,540,37632,3836268,420664320,49565795760,6131551910400,786906243004140,103910749557888000,14037540466747850640,1931982530792112691200,270047646154587930274800,38243757900732494364334080,5477041960853409015960496320,792033762098837025103187884032]

Euler_number: 22
Hilbert_coefficients: [1,47,343]
Hilbert_delta_vector: [1,42,118,42,1]
adjacency_matrix: [[0,0,0,0,4],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,3,3,0]]
degree: 204
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[2]],[[0],[0],[1],[0]],[[0],[1],[1],[-2]],[[1],[1],[0],[-2]]]
period: [1,0,10,30,366,2520,24670,221760,2183230,21579600,220161060,2278172820,23968266630,255243348360,2748619791060,29877615347580]

Euler_number: 27
Hilbert_coefficients: [1,40,280]
Hilbert_delta_vector: [1,35,90,35,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,4,0]]
degree: 162
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[3]],[[1],[-1]]]
period: [1,0,54,498,9882,162000,2938770,54057780,1017827370,19546625280,381173354604,7544084223060,151232264236746,3068001343238832,62918409764647008,1303308962028221148]

Euler_number: 27
Hilbert_coefficients: [1,28,181]
Hilbert_delta_vector: [1,23,51,23,1]
adjacency_matrix: [[0,3,3],[0,0,1],[0,0,0]]
degree: 99
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[3]]]
period: [1,0,54,528,11178,207720,4427820,98491680,2296646730,55232252880,1360022763204,34094647485360,867141022069476,22322131900980912,580646262654438552,15243208886847509568]

Euler_number: 72
Hilbert_coefficients: [1,20,122]
Hilbert_delta_vector: [1,15,32,15,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,5,0]]
degree: 64
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[-1]],[[1],[1]],[[2],[-2]]]
period: [1,0,54,744,19194,481680,13279500,381906000,11397934170,349741502880,10974877950204,350749008585360,11381925666729156,374142741825748896,12435412075802680536,417295215519396518304]

Euler_number: 40
Hilbert_coefficients: [1,18,108]
Hilbert_delta_vector: [1,13,28,13,1]
adjacency_matrix: [[0,0,3],[0,0,0],[0,7,0]]
degree: 56
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[-1]],[[1],[1]],[[2],[-2]],[[2],[-2]]]
period: [1,0,54,888,24378,677520,20447820,644873040,21085560090,708770660640,24360635874204,852666083382960,30301544691373956,1090771063444494432,39699892983537247032,1458795573161737338528]

Euler_number: 36
Hilbert_coefficients: [1,36,250]
Hilbert_delta_vector: [1,31,80,31,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 144
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[3]],[[1],[1],[-2]]]
period: [1,0,56,498,10536,171900,3240110,60897480,1184922760,23485745640,474064038756,9719891716920,202031322677646,4251231555899328,90438306097555416,1942960261484390148]

Euler_number: -9
Hilbert_coefficients: [1,27,175]
Hilbert_delta_vector: [1,22,50,22,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,3,0]]
degree: 96
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[3]],[[1],[0]]]
period: [1,0,56,528,11832,217920,4748600,106293600,2505542200,60773909280,1510417245456,38221455407520,981648052228536,25525111495691808,670818105372166752,17794635853579673088]

Euler_number: 35
Hilbert_coefficients: [1,24,150]
Hilbert_delta_vector: [1,19,40,19,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,4,0]]
degree: 80
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[-1]],[[1],[2]]]
period: [1,0,56,600,14424,317100,7961600,207233040,5592229720,154583648520,4361248887156,125186508705720,3647338500797376,107636360127856560,3211680750918223584,96749932493656041600]

Euler_number: 36
Hilbert_coefficients: [1,36,250]
Hilbert_delta_vector: [1,31,80,31,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,4,0]]
degree: 144
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[3],[-3]]]
period: [1,0,58,492,11214,178440,3502120,65938320,1312379950,26313720720,539753905908,11210207399160,236084549423184,5026606994144736,108131016460710672,2347060488467446752]

Euler_number: 45
Hilbert_coefficients: [1,32,220]
Hilbert_delta_vector: [1,27,70,27,1]
adjacency_matrix: [[0,0,0,4],[0,0,1,0],[0,0,0,0],[0,3,1,0]]
degree: 126
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[3]],[[1],[1],[-2]]]
period: [1,0,58,498,11214,181800,3561250,68151720,1369168990,27922314000,582301258308,12338391768780,265430111574474,5784456572078184,127531200955461732,2840769897383766348]

Euler_number: 40
Hilbert_coefficients: [1,19,115]
Hilbert_delta_vector: [1,14,30,14,1]
adjacency_matrix: [[0,2,5],[0,0,0],[0,0,0]]
degree: 60
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[2,1]],[[1],[1,1]]]
hash: 2414096540
period: [1,0,58,888,23694,632400,18393340,559525680,17662680910,573501657120,19047356200908,644390487842640,22137722492637444,770464271778705504,27114250699363511112,963432341116884326688]

Euler_number: 24
Hilbert_coefficients: [1,42,300]
Hilbert_delta_vector: [1,37,100,37,1]
adjacency_matrix: [[0,0,2,4],[0,0,1,0],[0,0,0,0],[0,2,0,0]]
degree: 176
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[0],[1],[1]]]
period: [1,0,10,30,462,2760,35110,290640,3389470,33282480,378769860,4057741380,46301780910,520002723240,6003022062180,69323962687980]

Euler_number: 105
Hilbert_coefficients: [1,18,106]
Hilbert_delta_vector: [1,13,26,13,1]
adjacency_matrix: [[0,0,0,3],[0,0,0,0],[0,0,0,0],[0,2,4,0]]
degree: 54
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[1],[2],[-1]]]
period: [1,0,60,1068,30156,893280,28423860,948659040,32817030540,1167429560640,42469337277360,1573498581676560,59194252311934740,2255773306699392480,86918678600425935120,3381361878841213835568]

Euler_number: 12
Hilbert_coefficients: [1,81,625]
Hilbert_delta_vector: [1,76,230,76,1]
adjacency_matrix: [[0,0,0,3],[0,0,0,0],[0,0,0,0],[0,2,4,0]]
degree: 384
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[1],[0]]]
period: [1,0,6,0,114,0,3300,0,114450,0,4423356,0,183717996,0,8027677944,0]

Euler_number: 86
Hilbert_coefficients: [1,17,99]
Hilbert_delta_vector: [1,12,24,12,1]
adjacency_matrix: [[0,0,3],[0,0,0],[0,7,0]]
degree: 50
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[-1]],[[1],[0]],[[2],[-2]],[[2],[-1]]]
period: [1,0,60,1212,35916,1134480,38512860,1368087000,50377905900,1907315340000,73834563720960,2910793902231600,116509722014924700,4723875707118487920,193652777861235795960,8014935595586121314112]

Euler_number: 10
Hilbert_coefficients: [1,69,525]
Hilbert_delta_vector: [1,64,190,64,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,3,0]]
degree: 320
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[0]]]
period: [1,0,6,0,138,0,4740,0,194250,0,8883756,0,436395036,0,22545285048,0]

Euler_number: 16
Hilbert_coefficients: [1,57,425]
Hilbert_delta_vector: [1,52,150,52,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,4,0]]
degree: 256
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[-1]],[[1],[1]]]
period: [1,0,6,0,186,0,7980,0,410970,0,23625756,0,1457590596,0,94574330136,0]

Euler_number: 54
Hilbert_coefficients: [1,28,190]
Hilbert_delta_vector: [1,23,60,23,1]
adjacency_matrix: [[0,0,0,4],[0,0,1,0],[0,0,0,0],[0,2,2,0]]
degree: 108
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[3]],[[0],[2],[-2]]]
period: [1,0,60,504,11916,195120,3962040,78104880,1630128780,34575256800,752579220960,16673043784320,375706586094840,8586535755077280,198717104518835760,4649300338394615904]

Euler_number: 17
Hilbert_coefficients: [1,81,626]
Hilbert_delta_vector: [1,76,231,76,1]
adjacency_matrix: [[0,3,3,3,0],[0,0,0,0,1],[0,0,0,0,1],[0,0,0,0,1],[0,0,0,0,0]]
degree: 385
dimension_vector: [1,1,1,1,2]
generalised_partitions: [[[0],[0],[0],[1,0]],[[0],[0],[0],[1,0]]]
hash: 2396947677
period: [1,0,6,0,90,120,1860,7560,44730,362880,1285956,15800400,47464956,655134480,2185017120,26548682160]

Euler_number: 52
Hilbert_coefficients: [1,30,200]
Hilbert_delta_vector: [1,25,60,25,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,4,0]]
degree: 112
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[-1]],[[2],[0]]]
period: [1,0,6,120,1146,11280,192300,2817360,37686810,587143200,9395152956,144658649520,2304487008516,37802650485600,617555375247096,10169881686924960]

Euler_number: 20
Hilbert_coefficients: [1,69,525]
Hilbert_delta_vector: [1,64,190,64,1]
adjacency_matrix: [[0,0,1,2,3,0],[0,0,0,0,0,0],[0,0,0,0,0,0],[0,0,0,0,0,0],[0,0,1,0,0,3],[0,2,0,0,0,0]]
degree: 320
dimension_vector: [1,1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[-2],[2]],[[0],[0],[1],[1],[0]],[[1],[1],[0],[0],[-1]]]
period: [1,0,6,12,114,540,3840,23940,171570,1175160,8675856,62896680,473378136,3566554992,27293424444,210726347832]

Euler_number: 16
Hilbert_coefficients: [1,66,500]
Hilbert_delta_vector: [1,61,180,61,1]
adjacency_matrix: [[0,0,0,3,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,1,0,0],[0,2,1,0,0]]
degree: 304
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[1]],[[0],[1],[0],[0]]]
period: [1,0,6,12,114,600,3840,28560,178290,1439760,9702756,77920920,569012136,4507094592,34768912464,275038475712]

Euler_number: 21
Hilbert_coefficients: [1,60,448]
Hilbert_delta_vector: [1,55,158,55,1]
adjacency_matrix: [[0,0,0,3],[0,0,0,0],[0,0,0,0],[0,2,4,0]]
degree: 270
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[1],[0],[1]]]
period: [1,0,10,36,270,2160,15040,134400,1109710,9989280,90670860,839223000,7916416200,75353438160,726192324000,7055765052336]

Euler_number: 18
Hilbert_coefficients: [1,64,483]
Hilbert_delta_vector: [1,59,173,59,1]
adjacency_matrix: [[0,0,0,1,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,0,0]]
degree: 293
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[-1]],[[1],[0],[0],[0]]]
period: [1,0,6,12,114,660,3840,32760,188370,1674120,11006856,91864080,683273976,5454481032,43534669464,345226273392]

Euler_number: 16
Hilbert_coefficients: [1,63,475]
Hilbert_delta_vector: [1,58,170,58,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,1,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 288
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[0],[1],[1],[-2]]]
period: [1,0,6,12,114,660,4200,32760,215250,1734600,12594456,100318680,781652256,6239345112,50431239144,408415399392]

Euler_number: 18
Hilbert_coefficients: [1,62,466]
Hilbert_delta_vector: [1,57,166,57,1]
adjacency_matrix: [[0,0,0,1,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,0,0]]
degree: 282
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[1],[0],[1],[-1]]]
period: [1,0,6,12,114,720,4200,36960,225330,1968960,13974156,114677640,906225936,7275380112,60301859904,490105888272]

Euler_number: 16
Hilbert_coefficients: [1,63,475]
Hilbert_delta_vector: [1,58,170,58,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 288
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[0]]]
period: [1,0,6,12,138,600,5280,31080,254730,1772400,14188356,107304120,863934456,6831416592,55711378008,452775234912]

Euler_number: 14
Hilbert_coefficients: [1,60,450]
Hilbert_delta_vector: [1,55,160,55,1]
adjacency_matrix: [[0,0,0,5],[0,0,1,0],[0,0,0,0],[0,2,1,0]]
degree: 272
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[0]]]
period: [1,0,6,12,138,600,5280,33600,258090,1984080,14919156,122827320,948092376,7980964992,63740559168,540634606512]

Euler_number: 16
Hilbert_coefficients: [1,63,473]
Hilbert_delta_vector: [1,58,168,58,1]
adjacency_matrix: [[0,1,2,3],[0,0,1,0],[0,0,0,0],[0,1,0,0]]
degree: 286
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[0]]]
period: [1,0,6,12,138,600,5640,35280,298410,2165520,17842356,139514760,1155909216,9438260832,79254057168,664537185312]

Euler_number: 21
Hilbert_coefficients: [1,61,459]
Hilbert_delta_vector: [1,56,164,56,1]
adjacency_matrix: [[0,0,1,2,3,0],[0,0,0,0,0,0],[0,0,0,0,0,0],[0,0,0,0,0,0],[0,0,1,0,0,3],[0,2,0,0,0,0]]
degree: 278
dimension_vector: [1,1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[0],[1]],[[0],[0],[1],[-1],[1]],[[1],[1],[0],[0],[-1]]]
period: [1,0,6,12,138,660,5280,35280,271530,2037000,16021656,126514080,1022104776,8319343032,68674608288,570979200792]

Euler_number: 17
Hilbert_coefficients: [1,60,450]
Hilbert_delta_vector: [1,55,160,55,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,0,1,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,3,2,0]]
degree: 272
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[0]],[[0],[1],[1],[-2]]]
period: [1,0,6,12,138,660,5640,36540,295050,2188200,17710056,140374080,1154079696,9490152672,79404147108,668260184592]

Euler_number: 14
Hilbert_coefficients: [1,57,425]
Hilbert_delta_vector: [1,52,150,52,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,3,2,0]]
degree: 256
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[1],[1],[-2]]]
period: [1,0,6,12,138,780,5640,45360,315210,2762760,20645856,180429480,1453455696,12576636072,106542678528,923349178752]

Euler_number: 20
Hilbert_coefficients: [1,51,379]
Hilbert_delta_vector: [1,46,134,46,1]
adjacency_matrix: [[0,2,4],[0,0,0],[0,1,0]]
degree: 228
dimension_vector: [1,2,2]
generalised_partitions: [[[0,0],[1,1]],[[2,0],[0,0]]]
hash: 4001511199
period: [1,0,6,12,162,600,7080,38640,381570,2619120,24066756,185751720,1665716976,13752490752,122659563312,1054144002912]

Euler_number: 24
Hilbert_coefficients: [1,48,350]
Hilbert_delta_vector: [1,43,120,43,1]
adjacency_matrix: [[0,0,0,4],[0,0,1,0],[0,0,0,0],[0,4,2,0]]
degree: 208
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[-1]],[[0],[1],[0]],[[2],[0],[-2]]]
period: [1,0,10,36,366,2760,25840,235200,2312590,22856400,233693460,2420427240,25513386360,272130899040,2936130054000,31974732325536]

Euler_number: 18
Hilbert_coefficients: [1,57,425]
Hilbert_delta_vector: [1,52,150,52,1]
adjacency_matrix: [[0,0,0,1,3],[0,0,1,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,3,1,1,0]]
degree: 256
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[-1]],[[1],[0],[0],[0]]]
period: [1,0,6,12,162,720,7080,44520,395010,2936640,25414956,205599240,1782473616,15104561472,132333427512,1153276396272]

Euler_number: 19
Hilbert_coefficients: [1,51,376]
Hilbert_delta_vector: [1,46,131,46,1]
adjacency_matrix: [[0,0,4,2],[0,0,0,0],[0,4,0,1],[0,0,0,0]]
degree: 225
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[1],[1,1]],[[1],[-1],[0,0]],[[1],[-1],[1,0]]]
hash: 1554257561
period: [1,0,6,12,186,720,8520,51240,494970,3738000,33705756,285266520,2526459936,22646175552,201897466056,1860655869072]

Euler_number: 19
Hilbert_coefficients: [1,51,375]
Hilbert_delta_vector: [1,46,130,46,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,3,2,0]]
degree: 224
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[1],[1],[-1]]]
period: [1,0,6,12,186,900,8880,63000,552090,4667880,40188456,364490280,3201469656,29852294472,269722983816,2546980948512]

Euler_number: 20
Hilbert_coefficients: [1,72,550]
Hilbert_delta_vector: [1,67,200,67,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 336
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[-2]],[[1],[0],[0],[0]]]
period: [1,0,6,12,90,540,2760,21420,125370,918120,6307056,44462880,327728016,2355024672,17641758420,131027328432]

Euler_number: 12
Hilbert_coefficients: [1,69,525]
Hilbert_delta_vector: [1,64,190,64,1]
adjacency_matrix: [[0,0,0,5],[0,0,0,0],[0,0,0,0],[0,2,2,0]]
degree: 320
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[0],[0]]]
period: [1,0,6,12,90,600,2400,26040,108570,1107120,6199956,49923720,361241496,2520069552,20566620360,141496266912]

Euler_number: 13
Hilbert_coefficients: [1,54,400]
Hilbert_delta_vector: [1,49,140,49,1]
adjacency_matrix: [[0,3,5],[0,0,0],[0,0,0]]
degree: 240
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[0],[1,1]],[[1],[0,0]],[[1],[1,1]]]
hash: 3887038140
period: [1,0,6,18,114,1140,4650,61740,334530,3399480,26479656,213762780,2011928226,15674867208,150020328744,1252965101388]

Euler_number: 21
Hilbert_coefficients: [1,64,483]
Hilbert_delta_vector: [1,59,173,59,1]
adjacency_matrix: [[0,0,0,0,2,2],[0,0,0,1,0,0],[0,0,0,0,0,0],[0,0,1,0,0,0],[0,0,1,0,0,0],[0,2,0,1,0,0]]
degree: 293
dimension_vector: [1,1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0],[0]]]
period: [1,0,6,18,114,780,5010,34860,267330,1917720,15152256,117324900,931097706,7511992488,60909787224,500157565908]

Euler_number: 16
Hilbert_coefficients: [1,63,475]
Hilbert_delta_vector: [1,58,170,58,1]
adjacency_matrix: [[0,0,0,4,1],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,2,2,0,0]]
degree: 288
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[1]],[[0],[1],[1],[-1]]]
period: [1,0,6,18,114,840,4650,38220,260610,1985760,15549156,118766340,962947986,7678118448,62675551224,516226498788]

Euler_number: 17
Hilbert_coefficients: [1,59,442]
Hilbert_delta_vector: [1,54,157,54,1]
adjacency_matrix: [[0,0,0,3,3],[0,0,1,0,0],[0,0,0,0,0],[0,0,1,0,0],[0,2,0,0,0]]
degree: 267
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[1]],[[0],[1],[0],[0]]]
period: [1,0,6,18,114,960,5010,47040,314370,2590560,20828556,165058740,1407604506,11522078568,98804343924,840634342548]

Euler_number: 14
Hilbert_coefficients: [1,54,401]
Hilbert_delta_vector: [1,49,141,49,1]
adjacency_matrix: [[0,3,1,4],[0,0,0,0],[0,0,0,0],[0,0,1,0]]
degree: 241
dimension_vector: [1,1,2,2]
generalised_partitions: [[[0],[0,0],[1,1]],[[0],[1,1],[0,0]],[[1],[1,0],[0,0]]]
hash: 3768148897
period: [1,0,6,18,138,1020,6450,57960,410970,3641400,29239056,253263780,2186684346,19038827808,169748200908,1506567490428]

Euler_number: 13
Hilbert_coefficients: [1,48,348]
Hilbert_delta_vector: [1,43,118,43,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,3,2,0]]
degree: 206
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[1],[1]]]
period: [1,0,10,36,366,2880,28000,271740,2766190,28647360,302779260,3251694600,35429551080,390928978440,4360484845860,49098845531736]

Euler_number: 13
Hilbert_coefficients: [1,55,407]
Hilbert_delta_vector: [1,50,142,50,1]
adjacency_matrix: [[0,0,3,2],[0,0,0,0],[0,0,0,1],[0,2,0,0]]
degree: 244
dimension_vector: [1,1,1,2]
generalised_partitions: [[[1],[0],[0,0]],[[1],[0],[0,0]],[[1],[0],[0,0]]]
hash: 2100146841
period: [1,0,6,18,138,1080,7890,66780,538650,4586400,39564756,347899860,3112920426,28150890768,257502887928,2375749083708]

Euler_number: 20
Hilbert_coefficients: [1,61,459]
Hilbert_delta_vector: [1,56,164,56,1]
adjacency_matrix: [[0,0,2,1,4],[0,0,0,0,0],[0,0,0,1,0],[0,1,0,0,0],[0,1,0,0,0]]
degree: 278
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[2]],[[1],[0],[0],[0]]]
period: [1,0,6,18,138,780,6090,39900,323610,2386440,19335456,153499500,1261363026,10386944568,87025941288,732973549308]

Euler_number: 16
Hilbert_coefficients: [1,60,450]
Hilbert_delta_vector: [1,55,160,55,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 272
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[0]],[[0],[1],[0],[0]]]
period: [1,0,6,18,138,900,6090,46620,347130,2749320,21943656,178835580,1482568626,12410005608,105299076168,900457225668]

Euler_number: 21
Hilbert_coefficients: [1,60,450]
Hilbert_delta_vector: [1,55,160,55,1]
adjacency_matrix: [[0,0,1,2,3,0],[0,0,0,0,0,0],[0,0,0,0,0,0],[0,0,0,0,0,0],[0,0,1,0,0,3],[0,2,0,0,0,0]]
degree: 272
dimension_vector: [1,1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[1],[0]],[[0],[1],[0],[-1],[1]],[[1],[0],[0],[-1],[0]]]
period: [1,0,6,18,138,900,6090,47460,350490,2824920,22472856,185238900,1537786866,12964239288,110427359328,949203122868]

Euler_number: 20
Hilbert_coefficients: [1,58,433]
Hilbert_delta_vector: [1,53,153,53,1]
adjacency_matrix: [[0,0,0,1,2],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,4,0,0]]
degree: 261
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[-1]],[[1],[1],[0],[-2]]]
period: [1,0,6,18,138,960,5730,52080,343770,3029040,23272956,196105140,1644481146,13824058248,120041944308,1029634153548]

Euler_number: 16
Hilbert_coefficients: [1,58,432]
Hilbert_delta_vector: [1,53,152,53,1]
adjacency_matrix: [[0,0,0,4],[0,0,1,0],[0,0,0,0],[0,3,1,0]]
degree: 260
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[0]]]
period: [1,0,6,18,138,960,7170,56700,454650,3739680,31437756,268620660,2332380666,20499006528,182114855208,1632779496348]

Euler_number: 19
Hilbert_coefficients: [1,54,400]
Hilbert_delta_vector: [1,49,140,49,1]
adjacency_matrix: [[0,0,0,3,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,2,0,0]]
degree: 240
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[0]],[[1],[0],[1],[-1]]]
period: [1,0,6,18,162,1080,8250,65940,534450,4556160,38934756,343159740,3041855586,27453954528,249668445312,2295559974708]

Euler_number: 13
Hilbert_coefficients: [1,54,399]
Hilbert_delta_vector: [1,49,139,49,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,3,2,0]]
degree: 239
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[0],[1],[0]]]
period: [1,0,6,18,162,1080,8970,71820,601650,5176080,45159156,404448660,3654744786,33571425888,310837032792,2908883685708]

Euler_number: 18
Hilbert_coefficients: [1,55,409]
Hilbert_delta_vector: [1,50,144,50,1]
adjacency_matrix: [[0,0,0,1,4],[0,0,1,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,1,1,0]]
degree: 246
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[1]],[[0],[1],[0],[0]]]
period: [1,0,6,18,162,960,7530,58380,460530,3845520,32092956,276215940,2396367666,21112339248,187919678232,1687557819948]

Euler_number: 17
Hilbert_coefficients: [1,55,409]
Hilbert_delta_vector: [1,50,144,50,1]
adjacency_matrix: [[0,0,0,0,4],[0,0,0,0,0],[0,0,0,2,0],[0,0,0,0,0],[0,1,1,0,0]]
degree: 246
dimension_vector: [1,1,1,1,2]
generalised_partitions: [[[0],[0],[0],[1,1]],[[0],[1],[0],[0,0]],[[1],[-1],[1],[0,0]]]
hash: 2958800091
period: [1,0,6,18,162,960,7890,58380,484050,3951360,33680556,288967140,2530005786,22367833488,200163990312,1806784727748]

Euler_number: 28
Hilbert_coefficients: [1,47,341]
Hilbert_delta_vector: [1,42,116,42,1]
adjacency_matrix: [[0,0,0,2,2],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,0,0]]
degree: 202
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[2],[0]],[[1],[1],[0],[-2]]]
period: [1,0,10,36,366,3000,26200,260400,2467150,25487280,260229060,2750572440,29334006240,317314277280,3472241229600,38324100150336]

Euler_number: 22
Hilbert_coefficients: [1,53,393]
Hilbert_delta_vector: [1,48,138,48,1]
adjacency_matrix: [[0,0,0,0,4],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,2,0]]
degree: 236
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[2]],[[0],[0],[1],[-1]],[[0],[1],[0],[0]],[[1],[0],[1],[-2]]]
period: [1,0,6,18,186,1080,8970,69720,587370,4964400,43243956,382660740,3438066786,31273410168,287525668716,2668602844908]

Euler_number: 18
Hilbert_coefficients: [1,51,377]
Hilbert_delta_vector: [1,46,132,46,1]
adjacency_matrix: [[0,0,4,3],[0,0,0,0],[0,1,0,0],[0,2,0,0]]
degree: 226
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[0]],[[1],[0],[0]],[[1],[0],[0]]]
period: [1,0,6,18,186,1140,8970,74340,600810,5334840,45556056,414178380,3713991666,34294668408,317214467856,2974282298988]

Euler_number: 18
Hilbert_coefficients: [1,52,384]
Hilbert_delta_vector: [1,47,134,47,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,3,3,2,0]]
degree: 230
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[-1]],[[0],[1],[0],[0]],[[1],[0],[0],[0]],[[1],[0],[1],[-2]]]
period: [1,0,6,18,186,1140,9690,76440,654570,5652360,50117256,452043900,4132619106,38305114848,358479111276,3388692695388]

Euler_number: 16
Hilbert_coefficients: [1,48,351]
Hilbert_delta_vector: [1,43,121,43,1]
adjacency_matrix: [[0,0,3,0],[0,0,0,1],[0,3,0,3],[0,0,0,0]]
degree: 209
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[-2],[1,1]],[[0],[-2],[1,1]],[[0],[0],[1,0]]]
hash: 1196247401
period: [1,0,6,18,210,1320,11850,96180,868770,7822080,72576756,684115740,6534815826,63352297008,619460796240,6123583293828]

Euler_number: 18
Hilbert_coefficients: [1,70,532]
Hilbert_delta_vector: [1,65,192,65,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 324
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[0],[0]]]
period: [1,0,6,18,90,720,3570,28980,190890,1411200,10546956,78461460,605738826,4656860208,36481199040,287596937628]

Euler_number: 8
Hilbert_coefficients: [1,57,425]
Hilbert_delta_vector: [1,52,150,52,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 256
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[-2]],[[1],[0],[1]]]
period: [1,0,6,24,114,1200,5820,57120,406770,3181920,28136556,216271440,1939696836,16204091904,140697094824,1246141120224]

Euler_number: 18
Hilbert_coefficients: [1,55,409]
Hilbert_delta_vector: [1,50,144,50,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,0,1,0],[0,0,0,0,0],[0,0,1,0,0],[0,2,1,3,0]]
degree: 246
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[2],[-2]],[[0],[1],[0],[0]]]
period: [1,0,6,24,138,1080,7980,57960,496650,3983280,33642756,291836160,2525180196,22348950624,199704387168,1796352221664]

Euler_number: 19
Hilbert_coefficients: [1,55,408]
Hilbert_delta_vector: [1,50,143,50,1]
adjacency_matrix: [[0,0,0,1,3],[0,0,0,1,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,3,0,0]]
degree: 245
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[0],[1],[1],[-1]]]
period: [1,0,6,24,138,1260,7980,67620,553770,4504920,39722256,341371800,3034950996,27278675424,246430286388,2261050495704]

Euler_number: 22
Hilbert_coefficients: [1,54,398]
Hilbert_delta_vector: [1,49,138,49,1]
adjacency_matrix: [[0,0,2,3],[0,0,1,0],[0,0,0,0],[0,3,0,0]]
degree: 238
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[0]],[[1],[0],[-1]]]
period: [1,0,6,24,138,1320,9060,78120,661290,5616240,50325156,450394560,4116613116,38125511424,355959366048,3360085913184]

Euler_number: 16
Hilbert_coefficients: [1,50,368]
Hilbert_delta_vector: [1,45,128,45,1]
adjacency_matrix: [[0,0,3,5],[0,0,0,0],[0,1,0,0],[0,1,0,0]]
degree: 220
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[1]],[[1],[0],[0]]]
period: [1,0,6,24,138,1440,7980,82320,631050,5510400,50589756,435536640,4126841796,37482629184,352955044728,3342277882944]

Euler_number: 12
Hilbert_coefficients: [1,48,350]
Hilbert_delta_vector: [1,43,120,43,1]
adjacency_matrix: [[0,3,0,0],[0,0,2,3],[0,0,0,0],[0,0,1,0]]
degree: 208
dimension_vector: [1,1,2,2]
generalised_partitions: [[[-2],[1,1],[0,0]],[[-2],[1,1],[0,0]],[[-2],[1,1],[0,0]],[[2],[0,0],[0,0]]]
hash: 303523417
period: [1,0,10,36,390,2940,27640,255360,2496550,24844680,253859760,2635839360,27823192320,297383126040,3215209895040,35097835508736]

Euler_number: 21
Hilbert_coefficients: [1,56,417]
Hilbert_delta_vector: [1,51,147,51,1]
adjacency_matrix: [[0,0,0,1,2,2],[0,0,0,0,0,0],[0,0,0,0,0,0],[0,0,1,0,0,0],[0,0,1,0,0,0],[0,2,0,1,0,0]]
degree: 251
dimension_vector: [1,1,1,1,1,1]
generalised_partitions: [[[1],[1],[0],[0],[-1]]]
period: [1,0,6,24,162,1140,8700,67200,549570,4595640,39155256,340706520,3005715636,26854531704,242582686632,2211986520744]

Euler_number: 18
Hilbert_coefficients: [1,52,384]
Hilbert_delta_vector: [1,47,134,47,1]
adjacency_matrix: [[0,0,0,3,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,1,0,0],[0,2,1,0,0]]
degree: 230
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[1]],[[1],[1],[0],[-1]]]
period: [1,0,6,24,162,1320,9780,80640,694050,5948880,53323956,481718160,4419685116,41156139024,386558038152,3668337857184]

Euler_number: 16
Hilbert_coefficients: [1,51,375]
Hilbert_delta_vector: [1,46,130,46,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,5,0]]
degree: 224
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[-1]],[[1],[0]],[[2],[-2]]]
period: [1,0,6,24,186,1200,10860,82320,726810,6326880,56839356,516201840,4797517956,44855594784,425296882296,4066419381024]

Euler_number: 22
Hilbert_coefficients: [1,56,416]
Hilbert_delta_vector: [1,51,146,51,1]
adjacency_matrix: [[0,0,1,2,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,1,0,0]]
degree: 250
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[2],[0]],[[1],[0],[0],[0]]]
period: [1,0,6,24,186,1200,9780,76440,636090,5389440,46860156,413970480,3714691596,33755786064,310100961456,2875761112224]

Euler_number: 12
Hilbert_coefficients: [1,54,400]
Hilbert_delta_vector: [1,49,140,49,1]
adjacency_matrix: [[0,0,0,3],[0,0,0,0],[0,0,0,0],[0,2,4,0]]
degree: 240
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[1],[1]]]
period: [1,0,6,24,186,1260,10140,78120,666330,5638920,49197456,437809680,3947290116,36061008984,333298055376,3108164963904]

Euler_number: 18
Hilbert_coefficients: [1,52,384]
Hilbert_delta_vector: [1,47,134,47,1]
adjacency_matrix: [[0,0,0,3,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,1,0,0],[0,2,1,0,0]]
degree: 230
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[1]],[[1],[0],[1],[-1]]]
period: [1,0,6,24,186,1320,10500,85680,730170,6372240,56826756,516645360,4760012796,44466405984,419575806936,3998233022784]

Euler_number: 14
Hilbert_coefficients: [1,50,366]
Hilbert_delta_vector: [1,45,126,45,1]
adjacency_matrix: [[0,0,3,3],[0,0,0,0],[0,0,0,1],[0,2,0,0]]
degree: 218
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[0],[0]]]
period: [1,0,6,24,186,1560,12660,110880,985530,9033360,84823956,809645760,7845747756,76937004144,762472040616,7626851135904]

Euler_number: 20
Hilbert_coefficients: [1,48,350]
Hilbert_delta_vector: [1,43,120,43,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 208
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[1],[-2]]]
period: [1,0,6,24,210,1440,11940,107520,893970,8534400,76873356,741842640,7040463276,68852687904,675342181800,6700458308544]

Euler_number: 20
Hilbert_coefficients: [1,49,359]
Hilbert_delta_vector: [1,44,124,44,1]
adjacency_matrix: [[0,0,0,1,3],[0,0,1,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,2,1,0]]
degree: 214
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[0],[1],[1],[-1]]]
period: [1,0,6,24,210,1500,12660,107940,961170,8783880,81881856,777823200,7492188396,73108539504,720890064180,7175851106424]

Euler_number: 15
Hilbert_coefficients: [1,48,351]
Hilbert_delta_vector: [1,43,121,43,1]
adjacency_matrix: [[0,0,0,3,2],[0,0,2,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,1,0,0,0]]
degree: 209
dimension_vector: [1,1,1,2,2]
generalised_partitions: [[[-1],[1],[0,0],[0,0]],[[0],[0],[0,0],[1,1]],[[0],[0],[0,0],[1,1]],[[1],[0],[0,0],[0,0]]]
hash: 2264342613
period: [1,0,6,24,210,1500,12660,110460,971250,9025800,83897856,804573000,7764953196,76242950784,754810390620,7551391271424]

Euler_number: 24
Hilbert_coefficients: [1,46,334]
Hilbert_delta_vector: [1,41,114,41,1]
adjacency_matrix: [[0,0,1,2,2,0],[0,0,0,0,0,0],[0,0,0,0,0,0],[0,0,0,0,0,0],[0,0,1,0,0,4],[0,2,0,0,0,0]]
degree: 198
dimension_vector: [1,1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[-1],[1]],[[0],[0],[1],[-1],[1]],[[1],[1],[0],[-1],[0]]]
period: [1,0,10,36,390,3000,28720,273000,2731750,27997200,293417460,3132554040,33937697640,372481789680,4132526815560,46287670565136]

Euler_number: 9
Hilbert_coefficients: [1,100,784]
Hilbert_delta_vector: [1,95,294,95,1]
adjacency_matrix: [[0,0,3],[0,0,0],[0,5,0]]
degree: 486
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[-1]],[[1],[-1]]]
period: [1,0,0,12,0,0,900,0,0,94080,0,0,11988900,0,0,1704214512]

Euler_number: 20
Hilbert_coefficients: [1,48,351]
Hilbert_delta_vector: [1,43,121,43,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,0,0,0],[0,0,0,2,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 209
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[0]],[[1],[0],[1],[-2]]]
period: [1,0,6,24,210,1620,13020,115500,1028370,9570120,90084456,865834200,8440461876,83310331104,831348692460,8371549970784]

Euler_number: 20
Hilbert_coefficients: [1,45,326]
Hilbert_delta_vector: [1,40,111,40,1]
adjacency_matrix: [[0,3,5,2],[0,0,0,1],[0,0,0,0],[0,0,0,0]]
degree: 193
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[1],[0,0]],[[0],[1],[1,0]],[[0],[1],[1,1]]]
hash: 1856759858
period: [1,0,6,24,210,1800,13380,133980,1145970,11346720,107856756,1065889440,10691187276,107683279704,1106545534380,11394083524824]

Euler_number: 18
Hilbert_coefficients: [1,47,341]
Hilbert_delta_vector: [1,42,116,42,1]
adjacency_matrix: [[0,0,3,2],[0,0,0,0],[0,0,0,1],[0,1,0,0]]
degree: 202
dimension_vector: [1,1,1,2]
generalised_partitions: [[[1],[0],[1,1]]]
hash: 3672583002
period: [1,0,6,24,210,1800,15180,138600,1266930,12178320,118617156,1180262160,11891269236,121282905744,1250479264320,13011168394224]

Euler_number: 9
Hilbert_coefficients: [1,46,334]
Hilbert_delta_vector: [1,41,114,41,1]
adjacency_matrix: [[0,4,4,3],[0,0,0,0],[0,0,0,0],[0,0,0,0]]
degree: 198
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[1],[0,0]],[[1],[0],[0,0]],[[1],[1],[1,0]]]
hash: 961181967
period: [1,0,6,24,234,1800,16620,146160,1390410,13327440,132073956,1324128960,13500452196,139146671664,1450535784984,15257245427424]

Euler_number: 22
Hilbert_coefficients: [1,47,341]
Hilbert_delta_vector: [1,42,116,42,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,1,1,0],[0,0,0,0,0],[0,0,0,0,0],[0,3,1,2,0]]
degree: 202
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[-1]],[[0],[1],[1],[-1]]]
period: [1,0,6,24,234,1920,16980,153720,1444170,14022960,139243356,1405625760,14384526156,148993148304,1559965225104,16486506420384]

Euler_number: 20
Hilbert_coefficients: [1,42,302]
Hilbert_delta_vector: [1,37,102,37,1]
adjacency_matrix: [[0,0,3,3],[0,0,0,0],[0,1,0,0],[0,2,0,0]]
degree: 178
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[0]],[[1],[1],[0]]]
period: [1,0,6,24,282,1920,19140,169260,1707930,16699200,171877356,1770947640,18697776636,198804630024,2142800786412,23273663597184]

Euler_number: 20
Hilbert_coefficients: [1,44,316]
Hilbert_delta_vector: [1,39,106,39,1]
adjacency_matrix: [[0,1,1,3],[0,0,1,0],[0,0,0,0],[0,1,1,0]]
degree: 186
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[0]]]
period: [1,0,6,24,282,2280,21300,199080,1973370,20101200,209286756,2211723360,23694195756,257088896064,2820197045952,31227366634464]

Euler_number: 17
Hilbert_coefficients: [1,48,351]
Hilbert_delta_vector: [1,43,121,43,1]
adjacency_matrix: [[0,2,0,0],[0,0,1,4],[0,0,0,0],[0,0,1,0]]
degree: 209
dimension_vector: [1,1,2,2]
generalised_partitions: [[[-2],[1,1],[0,0]],[[-2],[1,1],[0,0]],[[-1],[0,0],[1,1]]]
hash: 1591754982
period: [1,0,6,30,162,1680,11670,103320,944370,8188320,78183756,732099060,6986065086,68286418200,666231091812,6609884501220]

Euler_number: 15
Hilbert_coefficients: [1,47,343]
Hilbert_delta_vector: [1,42,118,42,1]
adjacency_matrix: [[0,0,1,4],[0,0,0,0],[0,3,0,0],[0,0,1,0]]
degree: 204
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[1],[1,0]],[[1],[-1],[1,0]]]
hash: 2550965161
period: [1,0,6,30,186,1800,13470,122220,1121610,10244640,99011556,954274860,9391172406,93718104480,942188978016,9584691496380]

Euler_number: 20
Hilbert_coefficients: [1,49,359]
Hilbert_delta_vector: [1,44,124,44,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,0,1,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,4,0,0]]
degree: 214
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[0],[1],[1],[-2]]]
period: [1,0,6,30,210,1620,13470,116340,1033410,9496200,89026056,849160620,8220981846,80641000440,799248364200,7997547497940]

Euler_number: 19
Hilbert_coefficients: [1,44,318]
Hilbert_delta_vector: [1,39,108,39,1]
adjacency_matrix: [[0,0,0,0,4],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,3,3,0]]
degree: 188
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[0]],[[0],[0],[1],[0]],[[0],[1],[0],[0]],[[1],[1],[0],[-2]]]
period: [1,0,10,36,414,3180,31960,306600,3171070,33130440,356423760,3892414680,43205334480,485469424440,5515834741560,63260630168736]

Euler_number: 19
Hilbert_coefficients: [1,48,351]
Hilbert_delta_vector: [1,43,121,43,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,1,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,0,0]]
degree: 209
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[0]],[[0],[1],[0],[0]]]
period: [1,0,6,30,210,1740,14550,126420,1161090,10826760,103276656,1004669820,9903558126,98890351560,998249967000,10169423764500]

Euler_number: 20
Hilbert_coefficients: [1,47,343]
Hilbert_delta_vector: [1,42,118,42,1]
adjacency_matrix: [[0,0,0,4],[0,0,1,0],[0,0,0,0],[0,4,2,0]]
degree: 204
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[-1]],[[1],[0],[0]],[[1],[1],[-2]]]
period: [1,0,6,30,234,1680,15270,133560,1214010,11484480,110641356,1081786860,10752326046,108264756600,1101142801044,11306501426220]

Euler_number: 19
Hilbert_coefficients: [1,44,318]
Hilbert_delta_vector: [1,39,108,39,1]
adjacency_matrix: [[0,0,3,4],[0,0,0,0],[0,1,0,0],[0,1,0,0]]
degree: 188
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[1]]]
period: [1,0,6,30,234,1980,16710,159600,1466010,14576520,143722656,1461190500,15013610766,156266510400,1645313428044,17469218386620]

Euler_number: 19
Hilbert_coefficients: [1,45,327]
Hilbert_delta_vector: [1,40,112,40,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 194
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[1]],[[1],[0],[1],[-2]]]
period: [1,0,6,30,282,1980,18150,168420,1605450,15574440,155894256,1586762100,16365866286,170926315560,1805455357992,19247960752020]

Euler_number: 22
Hilbert_coefficients: [1,44,318]
Hilbert_delta_vector: [1,39,108,39,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 188
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[0]],[[1],[1],[0],[-1]]]
period: [1,0,6,30,282,2160,19950,186480,1823850,18167520,185510556,1925999460,20300748006,216601945560,2336182214652,25431891144660]

Euler_number: 24
Hilbert_coefficients: [1,55,407]
Hilbert_delta_vector: [1,50,142,50,1]
adjacency_matrix: [[0,1,2,4],[0,0,1,0],[0,0,0,0],[0,1,0,0]]
degree: 244
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[2],[0]]]
period: [1,0,6,36,186,1560,12480,97440,844410,7403760,65621556,598613400,5534717496,51728092416,489623664816,4678262805216]

Euler_number: 22
Hilbert_coefficients: [1,48,350]
Hilbert_delta_vector: [1,43,120,43,1]
adjacency_matrix: [[0,2,2,3],[0,0,1,0],[0,0,0,0],[0,1,0,0]]
degree: 208
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[0]],[[1],[0],[1]]]
period: [1,0,6,36,186,1920,15360,131880,1261050,11652480,112203756,1104891480,10938454296,110207313216,1121688978696,11510507504496]

Euler_number: 18
Hilbert_coefficients: [1,46,334]
Hilbert_delta_vector: [1,41,114,41,1]
adjacency_matrix: [[0,0,1,5],[0,0,0,0],[0,0,0,0],[0,4,1,0]]
degree: 198
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[0],[-1]],[[1],[0],[0]],[[1],[1],[-1]]]
period: [1,0,6,36,186,2040,15720,138600,1361850,12453840,123153156,1225029960,12229346976,125363334096,1288952234856,13396924597056]

Euler_number: 23
Hilbert_coefficients: [1,41,294]
Hilbert_delta_vector: [1,36,99,36,1]
adjacency_matrix: [[0,0,3,4],[0,0,0,0],[0,1,0,0],[0,1,0,0]]
degree: 173
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[2]],[[1],[0],[0]]]
period: [1,0,6,36,186,2520,16080,180600,1704570,16128000,175770756,1727150040,18647885256,197459838576,2109982044456,23142817794096]

Euler_number: 15
Hilbert_coefficients: [1,46,335]
Hilbert_delta_vector: [1,41,115,41,1]
adjacency_matrix: [[0,0,0,4,1],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,2,2,0,0]]
degree: 199
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[1],[0],[2],[-1]]]
period: [1,0,6,36,210,1800,16440,136920,1280370,12393360,117886356,1168647480,11740735776,118626764256,1216907045640,12600552300336]

Euler_number: 20
Hilbert_coefficients: [1,41,293]
Hilbert_delta_vector: [1,36,98,36,1]
adjacency_matrix: [[0,0,2,5],[0,0,0,0],[0,1,0,0],[0,1,0,0]]
degree: 172
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[0],[1]]]
period: [1,0,10,36,414,3480,33400,351960,3567550,39639600,429900660,4885788600,55444989600,642583141200,7500563567640,88495555083936]

Euler_number: 13
Hilbert_coefficients: [1,46,335]
Hilbert_delta_vector: [1,41,115,41,1]
adjacency_matrix: [[0,0,0,3,1],[0,0,2,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,2,0,0,0]]
degree: 199
dimension_vector: [1,1,1,2,2]
generalised_partitions: [[[-1],[1],[0,0],[0,0]],[[1],[0],[0,0],[0,0]],[[1],[0],[0,0],[0,0]],[[1],[0],[0,0],[0,0]]]
hash: 4009958811
period: [1,0,6,36,210,2100,16800,154980,1468530,14003640,138846456,1389243240,14135494296,145733043456,1517045304060,15951136937736]

Euler_number: 24
Hilbert_coefficients: [1,49,359]
Hilbert_delta_vector: [1,44,124,44,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,0,1,0],[0,0,0,0,0],[0,0,1,0,0],[0,2,2,2,0]]
degree: 214
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[0]],[[0],[2],[0],[-2]]]
period: [1,0,6,36,234,1800,16080,137760,1249290,11758320,112317156,1091475000,10790669736,107973081216,1091795603184,11147288888736]

Euler_number: 19
Hilbert_coefficients: [1,42,302]
Hilbert_delta_vector: [1,37,102,37,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,1,1,0]]
degree: 178
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[1],[0,0]],[[1],[0],[1,1]]]
hash: 3259941946
period: [1,0,6,36,234,2520,19680,201600,1958250,19590480,205708356,2139235560,22963464216,247891499856,2706692727024,29884011052896]

Euler_number: 16
Hilbert_coefficients: [1,44,318]
Hilbert_delta_vector: [1,39,108,39,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,1,1,0]]
degree: 188
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[0],[1,1]],[[1],[1],[0,0]]]
hash: 4066298091
period: [1,0,6,36,258,2280,20400,191520,1870050,18683280,190966356,1985943960,20957681976,223970082336,2419214239728,26376322548576]

Euler_number: 17
Hilbert_coefficients: [1,43,310]
Hilbert_delta_vector: [1,38,105,38,1]
adjacency_matrix: [[0,0,3,4],[0,0,0,0],[0,1,0,0],[0,1,0,0]]
degree: 183
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[0],[1,1]],[[0],[1],[1,1]],[[1],[0],[0,0]],[[1],[0],[0,0]]]
hash: 1256014965
period: [1,0,6,36,258,2340,21120,196980,1964130,19719000,203030856,2133358920,22687742616,244557449136,2664777777948,29299329115056]

Euler_number: 17
Hilbert_coefficients: [1,42,302]
Hilbert_delta_vector: [1,37,102,37,1]
adjacency_matrix: [[0,1,0,3],[0,0,4,0],[0,0,0,0],[0,1,0,0]]
degree: 178
dimension_vector: [1,1,2,2]
generalised_partitions: [[[-2],[1,1],[1,0]],[[0],[1,0],[0,0]]]
hash: 46640439
period: [1,0,6,36,282,2520,22920,224280,2235450,23037840,241920756,2586913560,28076131776,308468736576,3426144187752,38407656583296]

Euler_number: 21
Hilbert_coefficients: [1,42,301]
Hilbert_delta_vector: [1,37,101,37,1]
adjacency_matrix: [[0,0,1,4],[0,0,0,0],[0,0,0,0],[0,2,2,0]]
degree: 177
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[1],[-1]]]
period: [1,0,6,36,306,2280,23280,221760,2184210,22508640,237006756,2521217160,27289225656,299594511216,3319457231376,37131111793776]

Euler_number: 18
Hilbert_coefficients: [1,36,256]
Hilbert_delta_vector: [1,31,86,31,1]
adjacency_matrix: [[0,5,0,3],[0,0,3,0],[0,0,0,0],[0,0,0,0]]
degree: 150
dimension_vector: [1,1,2,2]
generalised_partitions: [[[0],[1,0],[1,0]]]
hash: 1038443939
period: [1,0,6,36,330,2640,27600,274680,2888970,31081680,343186956,3844015560,43750119336,504174486816,5872888695960,69051720593856]

Euler_number: 20
Hilbert_coefficients: [1,42,300]
Hilbert_delta_vector: [1,37,100,37,1]
adjacency_matrix: [[0,1,3,3],[0,0,1,0],[0,0,0,0],[0,1,0,0]]
degree: 176
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[0],[2],[0]]]
period: [1,0,6,36,330,2880,27600,278040,2875530,30612960,333056556,3685069080,41363427336,470196863136,5402509346520,62649851440176]

Euler_number: 22
Hilbert_coefficients: [1,40,284]
Hilbert_delta_vector: [1,35,94,35,1]
adjacency_matrix: [[0,2,2,3],[0,0,0,0],[0,0,0,0],[0,1,1,0]]
degree: 166
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[1],[0]],[[1],[1],[0]]]
period: [1,0,6,36,330,3240,30480,312480,3325770,36373680,405796356,4597167960,52879091496,616079239776,7255101007440,86227441556256]

Euler_number: 14
Hilbert_coefficients: [1,39,277]
Hilbert_delta_vector: [1,34,92,34,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,1,0]]
degree: 162
dimension_vector: [1,2,3]
generalised_partitions: [[[0,0],[1,1,1]],[[0,0],[1,1,1]],[[1,1],[0,0,0]],[[1,1],[0,0,0]]]
hash: 3187029835
period: [1,0,10,36,486,3720,42400,420000,4761190,52461360,608946660,7075945800,84228190200,1010195746560,12282204551760,150508413191136]

Euler_number: 20
Hilbert_coefficients: [1,40,284]
Hilbert_delta_vector: [1,35,94,35,1]
adjacency_matrix: [[0,1,3,3],[0,0,0,0],[0,0,0,0],[0,1,1,0]]
degree: 166
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[0]],[[1],[1],[0]]]
period: [1,0,6,36,378,3480,34080,352800,3831450,42693840,483941556,5575129560,65220275736,772941064896,9258199833168,111906870050976]

Euler_number: 18
Hilbert_coefficients: [1,42,301]
Hilbert_delta_vector: [1,37,101,37,1]
adjacency_matrix: [[0,4,2],[0,0,1],[0,0,0]]
degree: 177
dimension_vector: [1,2,3]
generalised_partitions: [[[0,0],[1,1,1]],[[0,0],[1,1,1]],[[0,0],[1,1,1]]]
hash: 1808529288
period: [1,0,6,42,162,2760,17610,178920,1942290,16598400,190638756,1901051460,19839898386,219687059592,2300296845132,25527832502172]

Euler_number: 24
Hilbert_coefficients: [1,44,317]
Hilbert_delta_vector: [1,39,107,39,1]
adjacency_matrix: [[0,0,0,4,1],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,2,2,0,0]]
degree: 187
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[-1]],[[1],[0],[1],[0]]]
period: [1,0,6,42,306,2460,24090,229320,2243010,22971480,240087456,2539969740,27331838226,298156530672,3284864653356,36529525404372]

Euler_number: 20
Hilbert_coefficients: [1,41,293]
Hilbert_delta_vector: [1,36,98,36,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,4,3,0]]
degree: 172
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[1],[0]],[[1],[0],[0]],[[1],[1],[-2]]]
period: [1,0,6,42,306,2820,26970,270060,2750370,29231160,316002456,3468562020,38734737426,437677472232,4998307804776,57624085571052]

Euler_number: 63
Hilbert_coefficients: [1,24,160]
Hilbert_delta_vector: [1,19,50,19,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 90
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[3]],[[1],[2],[-3]]]
period: [1,0,64,522,13392,225720,4887190,102194400,2284836400,52029563040,1219872674664,29157299130960,709631020085526,17525969822769408,438392926206048528,11085754112995774212]

Euler_number: 22
Hilbert_coefficients: [1,42,302]
Hilbert_delta_vector: [1,37,102,37,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,4,3,0]]
degree: 178
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[2],[-2]],[[1],[0],[0]],[[1],[0],[0]]]
period: [1,0,6,48,282,2760,27420,253680,2621850,27637680,292093956,3179761200,35107656276,391269806928,4416051666312,50308612081728]

Euler_number: 16
Hilbert_coefficients: [1,42,300]
Hilbert_delta_vector: [1,37,100,37,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,3,0]]
degree: 176
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[2],[-1]]]
period: [1,0,6,48,282,2760,28500,257040,2699130,28938000,304139556,3346025760,37290190476,416858249808,4741930980072,54415353920928]

Euler_number: 32
Hilbert_coefficients: [1,39,275]
Hilbert_delta_vector: [1,34,90,34,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,4,0]]
degree: 160
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[1]],[[2],[-2]]]
period: [1,0,6,48,426,3360,37860,406560,4320330,48578880,565400556,6587491680,77982097116,939486195648,11421950390136,139976779470528]

Euler_number: 34
Hilbert_coefficients: [1,37,258]
Hilbert_delta_vector: [1,32,83,32,1]
adjacency_matrix: [[0,1,2,3],[0,0,1,0],[0,0,0,0],[0,1,0,0]]
degree: 149
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[1]]]
period: [1,0,6,48,522,4800,51180,595560,6991530,83657280,1027618956,12871061280,163331930916,2098197109008,27253643603472,357303067369248]

Euler_number: 19
Hilbert_coefficients: [1,39,277]
Hilbert_delta_vector: [1,34,92,34,1]
adjacency_matrix: [[0,0,1,4],[0,0,0,0],[0,0,0,0],[0,3,1,0]]
degree: 162
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[2],[0],[-1]]]
period: [1,0,6,54,378,3480,38670,392700,4209450,47945520,546210756,6322419180,74836004166,894521772144,10794515413968,131671533637644]

Euler_number: 224
Hilbert_coefficients: [1,9,41]
Hilbert_delta_vector: [1,4,6,4,1]
adjacency_matrix: [[0,9],[0,0]]
degree: 16
dimension_vector: [1,1]
generalised_partitions: [[[2]],[[2]],[[2]],[[2]]]
period: [1,0,1040,105984,15564048,2472668160,422070022400,75673543680000,14078683761548560,2695453113874913280,528008582357549072640,105381800405728268083200,21361935833493517263724800,4387509118511357019495874560,911330877218177699779484651520,191143032101190520528542065885184]

Euler_number: 25
Hilbert_coefficients: [1,37,260]
Hilbert_delta_vector: [1,32,85,32,1]
adjacency_matrix: [[0,0,1,4],[0,0,0,0],[0,0,0,0],[0,3,1,0]]
degree: 151
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[1]],[[1],[1],[-1]]]
period: [1,0,6,60,354,4080,44520,441840,5169570,59786160,692458956,8382223080,101873480016,1251374604480,15615386124624,196163550382800]

Euler_number: 24
Hilbert_coefficients: [1,39,275]
Hilbert_delta_vector: [1,34,90,34,1]
adjacency_matrix: [[0,0,1,4],[0,0,0,0],[0,0,0,0],[0,2,2,0]]
degree: 160
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[0]],[[1],[0],[0]]]
period: [1,0,6,60,474,3960,45600,503160,5377050,62144880,741031956,8801793000,106447381656,1313047335600,16319524879944,204420741164640]

Euler_number: 16
Hilbert_coefficients: [1,72,550]
Hilbert_delta_vector: [1,67,200,67,1]
adjacency_matrix: [[0,0,0,3,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,2,0,0]]
degree: 336
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[1]],[[1],[0],[0],[0]]]
period: [1,0,6,6,114,300,3390,14280,126210,704760,5475456,35911260,263752566,1885980096,13639023684,101894949156]

Euler_number: 16
Hilbert_coefficients: [1,69,525]
Hilbert_delta_vector: [1,64,190,64,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 320
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[1],[0],[1],[-2]]]
period: [1,0,6,6,114,360,3390,18480,132930,939120,6250356,48884220,328783686,2634447816,18459559404,147298987836]

Euler_number: 135
Hilbert_coefficients: [1,18,103]
Hilbert_delta_vector: [1,13,23,13,1]
adjacency_matrix: [[0,2,3],[0,0,0],[0,2,0]]
degree: 51
dimension_vector: [1,1,1]
generalised_partitions: [[[3],[0]]]
period: [1,0,66,1356,47574,1614240,58420920,2223985680,88047389430,3581385722880,148800766421916,6294248647976520,270319128519043296,11759127320062218096,517161138218750426544,22961361727409668538976]

Euler_number: 18
Hilbert_coefficients: [1,66,500]
Hilbert_delta_vector: [1,61,180,61,1]
adjacency_matrix: [[0,0,1,4],[0,0,0,0],[0,0,0,0],[0,3,1,0]]
degree: 304
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[1],[-1]]]
period: [1,0,6,6,138,300,4830,15540,206010,871080,9986256,51018660,528072006,3084897816,29744557128,191330895756]

Euler_number: 13
Hilbert_coefficients: [1,63,475]
Hilbert_delta_vector: [1,58,170,58,1]
adjacency_matrix: [[0,0,1,4],[0,0,0,0],[0,0,0,0],[0,3,1,0]]
degree: 288
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[0]]]
period: [1,0,6,6,138,360,4830,21000,212730,1226400,10861956,73832220,613061526,4578229656,37066171428,291788933436]

Euler_number: 14
Hilbert_coefficients: [1,60,451]
Hilbert_delta_vector: [1,55,161,55,1]
adjacency_matrix: [[0,3,0,4],[0,0,1,0],[0,0,0,0],[0,0,1,0]]
degree: 273
dimension_vector: [1,1,2,2]
generalised_partitions: [[[0],[0,0],[1,1]],[[0],[1,0],[0,0]],[[0],[1,1],[0,0]]]
hash: 1255693893
period: [1,0,6,6,138,420,4830,24360,216090,1445640,11410056,88024860,671107206,5522733216,42358418388,357160519716]

Euler_number: 19
Hilbert_coefficients: [1,56,416]
Hilbert_delta_vector: [1,51,146,51,1]
adjacency_matrix: [[0,0,1,4],[0,0,1,0],[0,0,0,0],[0,3,0,0]]
degree: 250
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[0]]]
period: [1,0,6,6,186,360,8070,24780,429450,1740480,25805556,127886220,1684153086,9673359696,116754848496,749336223636]

Euler_number: 33
Hilbert_coefficients: [1,36,251]
Hilbert_delta_vector: [1,31,81,31,1]
adjacency_matrix: [[0,0,1,4],[0,0,0,0],[0,0,0,0],[0,3,1,0]]
degree: 145
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[0]],[[1],[1],[0]]]
period: [1,0,6,66,474,4860,57930,637560,7428330,91441560,1128992256,14167123740,181582919826,2351554261056,30747661983324,406298113016796]

Euler_number: 24
Hilbert_coefficients: [1,44,318]
Hilbert_delta_vector: [1,39,108,39,1]
adjacency_matrix: [[0,0,0,2,2],[0,0,0,0,0],[0,0,0,0,0],[0,0,1,0,0],[0,4,1,0,0]]
degree: 188
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[1],[1],[0],[-1]],[[2],[0],[0],[-2]]]
period: [1,0,10,42,414,3480,33850,334320,3461710,36713040,398199060,4398300060,49307733090,559876557240,6426770947740,74473315808892]

Euler_number: 36
Hilbert_coefficients: [1,24,151]
Hilbert_delta_vector: [1,19,41,19,1]
adjacency_matrix: [[0,0,3,3],[0,0,0,0],[0,0,0,1],[0,2,0,0]]
degree: 81
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[3]],[[1],[1],[-1]]]
period: [1,0,66,852,21510,504000,13009080,347891040,9638239590,274212294720,7975255537116,236240198215560,7107047074201536,216659922726238992,6680965988716596720,208080643358746109952]

Euler_number: 16
Hilbert_coefficients: [1,81,625]
Hilbert_delta_vector: [1,76,230,76,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 384
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[1],[-2]]]
period: [1,0,6,6,90,300,1950,13020,56490,538440,2174256,21912660,100888326,903278376,5035464720,38718435756]

Euler_number: 369
Hilbert_coefficients: [1,7,28]
Hilbert_delta_vector: [1,2,3,2,1]
adjacency_matrix: [[0,7],[0,0]]
degree: 9
dimension_vector: [1,1]
generalised_partitions: [[[3]],[[3]]]
period: [1,0,6804,2040912,852143652,389608626240,191430924575040,98894833331535360,53042093737664586660,29287049127316570033920,16549260663043783922650704,9529624336344401321130288960,5574196016208646811379923463936,3303971749125873673506434883115008,1980644212677191137701564800168275968,1199027728916476834203393493345192968192]

Euler_number: 93
Hilbert_coefficients: [1,16,92]
Hilbert_delta_vector: [1,11,22,11,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,4,0]]
degree: 46
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[1]],[[2],[-1]]]
period: [1,0,68,1320,43236,1421040,51100520,1914785040,74504234980,2979420511200,121859594585568,5075895362482560,214681321248171624,9197667729696045600,398441523217343802768,17426625337233479246880]

Euler_number: 31
Hilbert_coefficients: [1,33,226]
Hilbert_delta_vector: [1,28,71,28,1]
adjacency_matrix: [[0,4,3],[0,0,1],[0,0,0]]
degree: 129
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[0],[1,1]],[[1],[1,1]]]
hash: 1810686998
period: [1,0,6,84,714,6840,96360,1211280,14830410,202253520,2796495156,38259837000,538535718336,7719341613984,111020306215104,1612823099391504]

Euler_number: -12
Hilbert_coefficients: [1,27,175]
Hilbert_delta_vector: [1,22,50,22,1]
adjacency_matrix: [[0,0,0,5],[0,0,0,0],[0,0,0,0],[0,2,2,0]]
degree: 96
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[3]],[[0],[1],[0]]]
period: [1,0,68,816,21012,465960,11662880,297392760,7856529940,212062336080,5835410616168,163076869678800,4618048369903584,132263850298467888,3825679072353903336,111620640744348992256]

Euler_number: 0
Hilbert_coefficients: [1,23,145]
Hilbert_delta_vector: [1,18,40,18,1]
adjacency_matrix: [[0,0,0,5],[0,0,1,0],[0,0,0,0],[0,2,1,0]]
degree: 78
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[3]],[[0],[1],[0]]]
period: [1,0,68,852,22308,520680,13640900,368091360,10320540580,297102881040,8748407665368,262417600719120,7995898101863364,246913358865709536,7713020230337074224,243361966968986737872]

Euler_number: 72
Hilbert_coefficients: [1,20,130]
Hilbert_delta_vector: [1,15,40,15,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,5,0]]
degree: 72
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[0],[2]],[[1],[-1]],[[3],[-3]]]
period: [1,0,74,588,17550,319560,7862600,185440080,4723828270,122610124560,3280863344724,89475162536760,2483478758786256,69901354870899552,1991339349491915280,57312915122013559008]

Euler_number: 84
Hilbert_coefficients: [1,21,127]
Hilbert_delta_vector: [1,16,32,16,1]
adjacency_matrix: [[0,3,4],[0,0,0],[0,1,0]]
degree: 66
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[3],[0]]]
period: [1,0,78,1140,32706,877320,26208960,814453920,26341471170,876741971280,29874707009028,1037478913926840,36602056332022104,1308571264733372640,47316430342219051728,1727738463281723212320]

Euler_number: 48
Hilbert_coefficients: [1,20,121]
Hilbert_delta_vector: [1,15,31,15,1]
adjacency_matrix: [[0,0,0,2],[0,0,1,0],[0,0,0,0],[0,2,4,0]]
degree: 63
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[0],[3],[-3]]]
period: [1,0,78,1176,34002,937080,28577940,909170640,30074967090,1023921210480,35679842840628,1266981575650560,45700081983218124,1670293329120784368,61739495489829859416,2304431994343435852896]

Euler_number: 17
Hilbert_coefficients: [1,44,315]
Hilbert_delta_vector: [1,39,105,39,1]
adjacency_matrix: [[0,0,0,2],[0,0,1,0],[0,0,0,0],[0,3,3,0]]
degree: 185
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[2],[-1]]]
period: [1,0,10,42,414,3840,38530,407820,4385710,48536880,547017660,6279711900,73176565770,863586163440,10302187793040,124041813988092]

Euler_number: 99
Hilbert_coefficients: [1,17,97]
Hilbert_delta_vector: [1,12,22,12,1]
adjacency_matrix: [[0,3,4],[0,0,1],[0,0,0]]
degree: 48
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[3]],[[1],[1]]]
period: [1,0,78,1680,60066,2142720,82424580,3324124440,139028109570,5976192747840,262618474756428,11752142906362320,533945571460040124,24572582998343780400,1143361270493288260128,53710568481007172694960]

Euler_number: 12
Hilbert_coefficients: [1,19,115]
Hilbert_delta_vector: [1,14,30,14,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,6,0]]
degree: 60
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[-1]],[[1],[0]],[[3],[-3]]]
period: [1,0,80,1212,36240,1020360,31974020,1043489160,35422819600,1237238817360,44225366141880,1610751949237200,59586823661954820,2233442536878112560,84659395959907986360,3240353107985693411712]

Euler_number: -32
Hilbert_coefficients: [1,24,150]
Hilbert_delta_vector: [1,19,40,19,1]
adjacency_matrix: [[0,3,0],[0,0,5],[0,0,0]]
degree: 80
dimension_vector: [1,1,2]
generalised_partitions: [[[-4],[2,2]],[[-2],[1,1]],[[-2],[1,1]],[[2],[0,0]]]
hash: 2179164661
period: [1,0,80,1320,38688,1078320,32604200,1016215200,32637730720,1071503432160,35822561730480,1215681076948800,41781013443735720,1451609315855899200,50911336426658204640,1800428977823296941120]

Euler_number: 16
Hilbert_coefficients: [1,81,625]
Hilbert_delta_vector: [1,76,230,76,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,4,0]]
degree: 384
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[2],[-2]]]
period: [1,0,8,0,168,0,5120,0,190120,0,7939008,0,357713664,0,16993726464,0]

Euler_number: 8
Hilbert_coefficients: [1,69,525]
Hilbert_delta_vector: [1,64,190,64,1]
adjacency_matrix: [[0,3,0],[0,0,5],[0,0,0]]
degree: 320
dimension_vector: [1,1,2]
generalised_partitions: [[[-2],[1,1]],[[-2],[1,1]],[[-2],[1,1]],[[2],[0,0]]]
hash: 3417601903
period: [1,0,8,0,192,0,6920,0,303520,0,14919408,0,789766824,0,44035813536,0]

Euler_number: 12
Hilbert_coefficients: [1,51,375]
Hilbert_delta_vector: [1,46,130,46,1]
adjacency_matrix: [[0,6],[0,0]]
degree: 224
dimension_vector: [1,2]
generalised_partitions: [[[1,1]],[[1,1]],[[1,1]],[[1,1]]]
hash: 2136208292
period: [1,0,8,0,288,0,15200,0,968800,0,68923008,0,5269660704,0,423919926144,0]

Euler_number: 20
Hilbert_coefficients: [1,66,500]
Hilbert_delta_vector: [1,61,180,61,1]
adjacency_matrix: [[0,0,0,4,1],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,2,2,0,0]]
degree: 304
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[2],[0]],[[0],[1],[0],[0]]]
period: [1,0,8,12,168,720,5660,39480,264040,2200800,14995008,128491440,940263324,7927775856,61932420264,515018295792]

Euler_number: 25
Hilbert_coefficients: [1,64,484]
Hilbert_delta_vector: [1,59,174,59,1]
adjacency_matrix: [[0,0,0,1,3],[0,0,1,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,3,1,1,0]]
degree: 294
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[1]],[[1],[1],[0],[-2]]]
period: [1,0,8,12,168,720,6020,39480,297640,2261280,17338608,138193440,1098849444,8952639696,73293850344,607115500992]

Euler_number: 20
Hilbert_coefficients: [1,63,475]
Hilbert_delta_vector: [1,58,170,58,1]
adjacency_matrix: [[0,0,1,2,2,0],[0,0,0,0,0,0],[0,0,0,0,0,0],[0,0,0,0,0,0],[0,0,1,0,0,4],[0,2,0,0,0,0]]
degree: 288
dimension_vector: [1,1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[-1],[1]],[[0],[0],[1],[-1],[1]],[[0],[1],[0],[-1],[1]]]
period: [1,0,8,12,192,720,7460,42000,377440,2593920,22227408,169517040,1437181284,11609934336,98809812816,825868435392]

Euler_number: 12
Hilbert_coefficients: [1,60,450]
Hilbert_delta_vector: [1,55,160,55,1]
adjacency_matrix: [[0,3,1,4],[0,0,0,0],[0,0,0,0],[0,0,1,0]]
degree: 272
dimension_vector: [1,1,2,2]
generalised_partitions: [[[0],[0,0],[1,1]],[[0],[1,1],[0,0]],[[0],[1,1],[0,0]],[[1],[0,0],[0,0]]]
hash: 14765635
period: [1,0,8,12,192,780,7460,47880,384160,3039960,23506308,202004880,1593522084,14045967936,114830337336,1017625841232]

Euler_number: 22
Hilbert_coefficients: [1,41,293]
Hilbert_delta_vector: [1,36,98,36,1]
adjacency_matrix: [[0,0,0,4],[0,0,1,0],[0,0,0,0],[0,3,3,0]]
degree: 172
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[-1]],[[0],[1],[0]],[[1],[1],[-2]]]
period: [1,0,10,42,462,4080,41770,436800,4760350,53178720,607598460,7063966140,83367648210,996309273960,12036347560380,146781702359292]

Euler_number: 21
Hilbert_coefficients: [1,45,326]
Hilbert_delta_vector: [1,40,111,40,1]
adjacency_matrix: [[0,7,2],[0,0,1],[0,0,0]]
degree: 193
dimension_vector: [1,1,2]
generalised_partitions: [[[1],[1,0]],[[1],[1,0]]]
hash: 4072295731
period: [1,0,8,12,216,1440,8540,126000,544600,9912000,53047008,759343200,5820831324,60915830976,620477711568,5423427081072]

Euler_number: 16
Hilbert_coefficients: [1,57,425]
Hilbert_delta_vector: [1,52,150,52,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,3,2,0]]
degree: 256
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[-2]],[[1],[0],[0]]]
period: [1,0,8,12,216,840,9620,57960,561400,4151280,38040408,311886960,2824493364,24487038576,222683875128,1994665344672]

Euler_number: 20
Hilbert_coefficients: [1,48,350]
Hilbert_delta_vector: [1,43,120,43,1]
adjacency_matrix: [[0,0,2,3],[0,0,1,0],[0,0,0,0],[0,3,0,0]]
degree: 208
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[1],[-1]]]
period: [1,0,8,12,288,1080,16100,92400,1136800,8309280,92674008,780465840,8299359684,76081221216,792656854704,7652771158032]

Euler_number: 33
Hilbert_coefficients: [1,44,316]
Hilbert_delta_vector: [1,39,106,39,1]
adjacency_matrix: [[0,0,1,3],[0,0,1,0],[0,0,0,0],[0,4,0,0]]
degree: 186
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[-1]],[[1],[1],[0]]]
period: [1,0,8,12,360,1200,23300,117600,1883560,12300960,173528208,1342904640,17470355364,151756821216,1873947160800,17632341238512]

Euler_number: 24
Hilbert_coefficients: [1,63,475]
Hilbert_delta_vector: [1,58,170,58,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,1,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 288
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[0],[1],[0],[0]]]
period: [1,0,8,18,168,1020,6830,54600,388360,3202920,24967908,207096120,1707005454,14373463104,122104612344,1046761463748]

Euler_number: 22
Hilbert_coefficients: [1,62,466]
Hilbert_delta_vector: [1,57,166,57,1]
adjacency_matrix: [[0,0,0,1,2],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,4,0,0]]
degree: 282
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[2],[0],[-2]],[[1],[0],[1],[-1]]]
period: [1,0,8,18,168,1080,6470,59220,371560,3407040,24986808,214774560,1764967974,14791120344,128021183004,1084708212588]

Euler_number: 20
Hilbert_coefficients: [1,60,450]
Hilbert_delta_vector: [1,55,160,55,1]
adjacency_matrix: [[0,0,0,2,2,0],[0,0,0,0,0,0],[0,0,0,0,0,2],[0,0,1,0,0,0],[0,0,1,0,0,0],[0,2,0,0,0,0]]
degree: 272
dimension_vector: [1,1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[0],[1]]]
period: [1,0,8,18,192,1080,8270,63000,484960,3981600,32572008,274649760,2346709134,20252376144,177504869256,1564605029988]

Euler_number: 22
Hilbert_coefficients: [1,57,425]
Hilbert_delta_vector: [1,52,150,52,1]
adjacency_matrix: [[0,0,0,1,4],[0,0,1,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,1,1,0]]
degree: 256
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[2]],[[0],[1],[1],[-1]]]
period: [1,0,8,18,216,1080,10070,69300,608440,4858560,42475608,364462560,3234479094,28824980184,260570864268,2376263677788]

Euler_number: 16
Hilbert_coefficients: [1,57,425]
Hilbert_delta_vector: [1,52,150,52,1]
adjacency_matrix: [[0,0,0,3,2],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,2,2,0,0]]
degree: 256
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[1]],[[0],[1],[0],[0]]]
period: [1,0,8,18,216,1140,10070,72660,615160,5032440,43250508,374913000,3304333494,29562276744,266619867228,2434832027628]

Euler_number: 21
Hilbert_coefficients: [1,55,409]
Hilbert_delta_vector: [1,50,144,50,1]
adjacency_matrix: [[0,0,0,2,0,1],[0,0,0,0,1,0],[0,0,0,0,0,0],[0,0,0,0,0,1],[0,0,4,0,0,0],[0,2,0,0,1,0]]
degree: 246
dimension_vector: [1,1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[-1],[0]],[[0],[1],[0],[-1],[1]],[[0],[1],[0],[0],[-1]]]
period: [1,0,8,18,216,1200,10430,79380,672280,5705280,49771008,442632960,3983501214,36412720344,335736915228,3129615957468]

Euler_number: 27
Hilbert_coefficients: [1,15,85]
Hilbert_delta_vector: [1,10,20,10,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,3,0]]
degree: 42
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[3]],[[2],[-1]]]
period: [1,0,104,2472,97944,3940320,171825080,7840793520,371011516120,18051930637440,898225882735104,45520258078051680,2342375473252541496,122101328827807737408,6435675648485210137296,342480463911800506804512]

Euler_number: 16
Hilbert_coefficients: [1,54,400]
Hilbert_delta_vector: [1,49,140,49,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,3,4,0]]
degree: 240
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[-1]],[[0],[1],[0]],[[1],[1],[-2]]]
period: [1,0,8,18,216,1260,11150,87360,759640,6559560,58761108,531697320,4901753934,45666404784,430501685328,4094145563508]

Euler_number: 13
Hilbert_coefficients: [1,51,375]
Hilbert_delta_vector: [1,46,130,46,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,3,4,0]]
degree: 224
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[1],[0]],[[1],[0],[0]],[[1],[0],[0]]]
period: [1,0,8,18,240,1380,13310,105000,960400,8540280,79387308,745141320,7108690974,68738814144,670724460120,6616414993188]

Euler_number: 15
Hilbert_coefficients: [1,45,326]
Hilbert_delta_vector: [1,40,111,40,1]
adjacency_matrix: [[0,1,5],[0,0,0],[0,1,0]]
degree: 193
dimension_vector: [1,2,2]
generalised_partitions: [[[0,0],[1,1]],[[0,0],[1,1]],[[1,1],[0,0]],[[1,1],[0,0]]]
hash: 3095744539
period: [1,0,8,18,288,1560,16910,136500,1308160,12554640,118781208,1217795040,11830090734,124071011064,1245949914924,13184702839308]

Euler_number: 20
Hilbert_coefficients: [1,56,418]
Hilbert_delta_vector: [1,51,148,51,1]
adjacency_matrix: [[0,0,4,4],[0,0,0,0],[0,1,0,0],[0,1,0,0]]
degree: 252
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[2],[0]],[[1],[0],[0]]]
period: [1,0,8,24,168,1440,8360,78960,593320,5006400,43975008,370634880,3358930344,29719321632,269886446544,2473018932384]

Euler_number: 20
Hilbert_coefficients: [1,57,425]
Hilbert_delta_vector: [1,52,150,52,1]
adjacency_matrix: [[0,0,0,3,2],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,2,2,0,0]]
degree: 256
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[2]],[[0],[1],[1],[-1]]]
period: [1,0,8,24,216,1440,10880,89040,719320,6185760,53349408,472921680,4242579264,38594267712,355017796848,3296646937584]

Euler_number: 12
Hilbert_coefficients: [1,54,400]
Hilbert_delta_vector: [1,49,140,49,1]
adjacency_matrix: [[0,0,0,5],[0,0,2,0],[0,0,0,0],[0,1,0,0]]
degree: 240
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[0],[1,1]],[[0],[0],[1,1]],[[0],[0],[1,1]],[[1],[0],[0,0]]]
hash: 804359321
period: [1,0,8,24,216,1560,11240,100800,789880,7198800,62333208,568666560,5217463944,48365789472,456498776448,4320604352064]

Euler_number: 20
Hilbert_coefficients: [1,45,325]
Hilbert_delta_vector: [1,40,110,40,1]
adjacency_matrix: [[0,2,5],[0,0,1],[0,0,0]]
degree: 192
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[0],[2]]]
period: [1,0,8,24,216,2160,11240,168000,1015000,13020000,108613008,1106545440,11520659304,107301946752,1197352810368,11471492096064]

Euler_number: 16
Hilbert_coefficients: [1,54,400]
Hilbert_delta_vector: [1,49,140,49,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,3,4,0]]
degree: 240
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[-1]],[[0],[0],[1],[0]],[[0],[1],[0],[0]],[[0],[1],[1],[-2]]]
period: [1,0,8,24,240,1560,13040,105840,913360,8015280,72236808,661528560,6158456304,58042176192,553318811760,5324920464864]

Euler_number: 22
Hilbert_coefficients: [1,52,384]
Hilbert_delta_vector: [1,47,134,47,1]
adjacency_matrix: [[0,0,1,2,2,0],[0,0,0,0,0,0],[0,0,0,0,0,0],[0,0,0,0,0,0],[0,0,1,0,0,4],[0,2,0,0,0,0]]
degree: 230
dimension_vector: [1,1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[-1],[1]],[[0],[1],[0],[-1],[1]],[[1],[0],[0],[-1],[0]]]
period: [1,0,8,24,240,1560,13400,110460,970480,8710800,79822008,746518080,7072800504,67951715832,659490417300,6463622028864]

Euler_number: 20
Hilbert_coefficients: [1,50,367]
Hilbert_delta_vector: [1,45,127,45,1]
adjacency_matrix: [[0,0,0,2,2],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,0,0]]
degree: 219
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[-1]],[[1],[0],[1],[-1]]]
period: [1,0,8,24,240,1740,13760,126420,1061200,10154760,92478708,894736920,8593547424,84392780472,835549700700,8347298343384]

Euler_number: 22
Hilbert_coefficients: [1,43,309]
Hilbert_delta_vector: [1,38,104,38,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,4,3,0]]
degree: 182
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[1],[0]],[[0],[1],[0]],[[2],[0],[-2]]]
period: [1,0,10,48,414,4080,36460,387240,4004350,43357440,480842460,5393886960,61767658260,714339465840,8360977482000,98787516876048]

Euler_number: 22
Hilbert_coefficients: [1,50,368]
Hilbert_delta_vector: [1,45,128,45,1]
adjacency_matrix: [[0,0,0,2,3],[0,0,1,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,1,1,0]]
degree: 220
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[2],[0]],[[0],[1],[0],[0]]]
period: [1,0,8,24,264,1680,15200,126840,1151080,10540320,99238608,949982880,9230257344,90860161392,903891746472,9079149022944]

Euler_number: 19
Hilbert_coefficients: [1,49,359]
Hilbert_delta_vector: [1,44,124,44,1]
adjacency_matrix: [[0,0,0,2,3],[0,0,1,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,1,1,0]]
degree: 214
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[1]],[[0],[1],[1],[-1]]]
period: [1,0,8,24,264,1740,15920,133980,1241800,11470200,109917108,1064244720,10497782064,104672399832,1055980783572,10749115761384]

Euler_number: 14
Hilbert_coefficients: [1,48,350]
Hilbert_delta_vector: [1,43,120,43,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,2,3,0]]
degree: 208
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[0],[2],[-2]]]
period: [1,0,8,24,264,1920,17360,154560,1446760,13836480,135577008,1350259680,13657862064,139812184512,1447002915072,15114432837504]

Euler_number: 18
Hilbert_coefficients: [1,47,343]
Hilbert_delta_vector: [1,42,118,42,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,3,3,3,0]]
degree: 204
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[0],[1],[1],[-2]],[[1],[0],[0],[0]],[[1],[0],[1],[-2]]]
period: [1,0,8,24,288,1920,18440,159600,1533280,14622720,144825408,1448388480,14757357384,151967848032,1583325613584,16643634911904]

Euler_number: 18
Hilbert_coefficients: [1,45,325]
Hilbert_delta_vector: [1,40,110,40,1]
adjacency_matrix: [[0,0,0,3],[0,0,0,0],[0,0,0,0],[0,3,3,0]]
degree: 192
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[0]],[[1],[1],[-1]]]
period: [1,0,8,24,312,2160,22040,194880,1965880,19340160,200038608,2073197280,21985495224,234994792032,2545158117216,27786517222464]

Euler_number: 20
Hilbert_coefficients: [1,39,279]
Hilbert_delta_vector: [1,34,94,34,1]
adjacency_matrix: [[0,3,4],[0,0,1],[0,0,0]]
degree: 164
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[0],[2,0]]]
hash: 4094847065
period: [1,0,8,24,360,2160,25640,218400,2401000,23604000,258553008,2732600640,30289760424,333178477632,3751650508320,42311418012864]

Euler_number: 22
Hilbert_coefficients: [1,52,384]
Hilbert_delta_vector: [1,47,134,47,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,0,1,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,4,0,0]]
degree: 230
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[0]],[[0],[2],[0],[-2]]]
period: [1,0,8,30,216,1800,13490,116340,1031800,9115680,85013208,792884400,7546921074,72839927160,708873118668,6976881491580]

Euler_number: 12
Hilbert_coefficients: [1,51,375]
Hilbert_delta_vector: [1,46,130,46,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 224
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[2]],[[1],[1],[1],[-3]]]
period: [1,0,8,30,264,1980,16370,142800,1275400,11769240,110698308,1062766320,10341836274,102077015040,1018119019632,10256257311300]

Euler_number: 22
Hilbert_coefficients: [1,51,375]
Hilbert_delta_vector: [1,46,130,46,1]
adjacency_matrix: [[0,0,0,0,4],[0,0,0,1,0],[0,0,0,0,0],[0,0,1,0,0],[0,2,1,1,0]]
degree: 224
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[2]],[[0],[1],[0],[0]]]
period: [1,0,8,30,264,1980,16730,147000,1329160,12419400,118283508,1148337960,11314059834,112909436640,1139187367032,11602926234900]

Euler_number: 20
Hilbert_coefficients: [1,47,343]
Hilbert_delta_vector: [1,42,118,42,1]
adjacency_matrix: [[0,0,3,4],[0,0,0,0],[0,1,0,0],[0,1,0,0]]
degree: 204
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[1],[0]]]
period: [1,0,8,30,264,2160,17090,165900,1463560,14422800,139105008,1389806880,14045948994,143446703400,1486277290212,15498957293820]

Euler_number: 24
Hilbert_coefficients: [1,41,293]
Hilbert_delta_vector: [1,36,98,36,1]
adjacency_matrix: [[0,2,2,3],[0,0,0,1],[0,0,0,0],[0,0,1,0]]
degree: 172
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[2],[0]]]
period: [1,0,10,48,414,4320,38260,425040,4437790,49344960,558458460,6393747360,74846314620,883226504160,10560037264920,127376203002048]

Euler_number: 9
Hilbert_coefficients: [1,90,701]
Hilbert_delta_vector: [1,85,261,85,1]
adjacency_matrix: [[0,5,2],[0,0,1],[0,0,0]]
degree: 433
dimension_vector: [1,1,2]
generalised_partitions: [[[1],[1,0]]]
hash: 3948683479
period: [1,0,0,12,0,120,540,0,20160,33600,113400,2772000,2425500,43243200,353152800,358870512]

Euler_number: 18
Hilbert_coefficients: [1,47,343]
Hilbert_delta_vector: [1,42,118,42,1]
adjacency_matrix: [[0,0,0,0,4],[0,0,0,3,0],[0,0,0,0,0],[0,0,2,0,0],[0,1,0,0,0]]
degree: 204
dimension_vector: [1,1,1,1,2]
generalised_partitions: [[[-1],[0],[1],[0,0]],[[0],[0],[0],[1,1]],[[0],[0],[1],[0,0]],[[0],[1],[-1],[1,1]]]
hash: 2024143934
period: [1,0,8,30,288,2100,19250,171360,1627360,15700440,155516508,1564941840,15998416434,165571726320,1732401500544,18296928429780]

Euler_number: 17
Hilbert_coefficients: [1,45,326]
Hilbert_delta_vector: [1,40,111,40,1]
adjacency_matrix: [[0,2,0,0],[0,0,1,4],[0,0,0,0],[0,0,1,0]]
degree: 193
dimension_vector: [1,1,2,2]
generalised_partitions: [[[-2],[0,0],[1,1]],[[-2],[1,1],[0,0]],[[-1],[1,1],[0,0]]]
hash: 3076618503
period: [1,0,8,30,288,2220,20330,185640,1795360,17681160,178108308,1830610320,19041822954,201041961120,2142424513944,23067055071060]

Euler_number: 22
Hilbert_coefficients: [1,45,325]
Hilbert_delta_vector: [1,40,110,40,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 192
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[1],[-1]]]
period: [1,0,8,30,312,2580,23930,229320,2271640,23199960,241750908,2564663640,27602849274,300822762240,3313853204376,36847194083700]

Euler_number: 16
Hilbert_coefficients: [1,43,310]
Hilbert_delta_vector: [1,38,105,38,1]
adjacency_matrix: [[0,3,0,0],[0,0,2,3],[0,0,0,0],[0,0,1,0]]
degree: 183
dimension_vector: [1,1,2,2]
generalised_partitions: [[[-2],[1,1],[0,0]],[[-2],[1,1],[0,0]],[[0],[1,0],[0,0]]]
hash: 1389683941
period: [1,0,8,30,336,2520,25010,233940,2378320,24250800,255516408,2725633680,29581512114,324724359960,3605097729948,40390407717660]

Euler_number: 31
Hilbert_coefficients: [1,39,276]
Hilbert_delta_vector: [1,34,91,34,1]
adjacency_matrix: [[0,6,2],[0,0,1],[0,0,0]]
degree: 161
dimension_vector: [1,1,2]
generalised_partitions: [[[1],[1,0]],[[1],[1,1]]]
hash: 3610145240
period: [1,0,8,36,216,3600,16100,294000,2224600,25048800,293833008,2680856640,35184322404,348023003328,4176443885328,47416856222736]

Euler_number: 23
Hilbert_coefficients: [1,48,351]
Hilbert_delta_vector: [1,43,121,43,1]
adjacency_matrix: [[0,0,1,2,2,0],[0,0,0,0,0,0],[0,0,0,0,0,0],[0,0,1,0,0,0],[0,0,1,0,0,3],[0,2,0,0,0,0]]
degree: 209
dimension_vector: [1,1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[-1],[1]],[[0],[1],[0],[-1],[1]],[[1],[1],[0],[0],[-1]]]
period: [1,0,8,36,264,2280,19340,173880,1651720,15855840,156404808,1572444720,16011276204,165301023888,1724881195752,18165839948256]

Euler_number: 22
Hilbert_coefficients: [1,43,309]
Hilbert_delta_vector: [1,38,104,38,1]
adjacency_matrix: [[0,1,2,4],[0,0,0,0],[0,0,0,1],[0,1,0,0]]
degree: 182
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[0],[1]]]
period: [1,0,8,36,264,2880,20420,232680,2105320,21873600,228691008,2362963680,25763698884,276005057328,3040632672792,33602665352256]

Euler_number: 24
Hilbert_coefficients: [1,46,333]
Hilbert_delta_vector: [1,41,113,41,1]
adjacency_matrix: [[0,0,0,1,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,0,0]]
degree: 197
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[-1]],[[1],[0],[1],[0]]]
period: [1,0,8,36,288,2700,21500,216720,2033920,20429640,208575108,2151959040,22743447804,241927253568,2609935758144,28393386957936]

Euler_number: 19
Hilbert_coefficients: [1,47,342]
Hilbert_delta_vector: [1,42,117,42,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,1,0],[0,0,0,0,0],[0,0,1,0,0],[0,2,2,1,0]]
degree: 203
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[0],[1],[0],[0]]]
period: [1,0,8,36,312,2520,22940,210420,2046520,20210400,205015608,2114232120,22144732764,234878972328,2518925170476,27269163938016]

Euler_number: 21
Hilbert_coefficients: [1,44,318]
Hilbert_delta_vector: [1,39,108,39,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,0,1,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 188
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[0]],[[0],[1],[1],[-2]]]
period: [1,0,8,36,312,2760,24380,239820,2365720,24217200,253198008,2689117200,29041690524,317279610648,3505414634436,39090366290976]

Euler_number: 20
Hilbert_coefficients: [1,43,309]
Hilbert_delta_vector: [1,38,104,38,1]
adjacency_matrix: [[0,0,0,0,2],[0,0,0,1,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 182
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[2],[-2]],[[0],[1],[0],[0]]]
period: [1,0,10,48,462,4200,41140,425880,4533550,49783440,558118260,6375064080,73916327100,868128861600,10308339378480,123573144943248]

Euler_number: 14
Hilbert_coefficients: [1,44,318]
Hilbert_delta_vector: [1,39,108,39,1]
adjacency_matrix: [[0,0,3,0],[0,0,0,0],[0,1,0,4],[0,1,0,0]]
degree: 188
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[-2],[1,1]],[[0],[0],[1,0]],[[2],[-2],[0,0]]]
hash: 3611213543
period: [1,0,8,36,312,2760,25100,243600,2439640,25003440,262698408,2804986800,30407344044,333810404928,3703847408976,41485272004176]

Euler_number: 20
Hilbert_coefficients: [1,44,318]
Hilbert_delta_vector: [1,39,108,39,1]
adjacency_matrix: [[0,0,0,0,4],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,3,3,0]]
degree: 188
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[0]],[[0],[1],[0],[0]],[[0],[1],[1],[-2]],[[1],[0],[0],[0]]]
period: [1,0,8,36,336,2760,26180,251160,2526160,26001360,273710808,2932498800,31889375364,351161738928,3908981930568,43922934431376]

Euler_number: 24
Hilbert_coefficients: [1,43,311]
Hilbert_delta_vector: [1,38,106,38,1]
adjacency_matrix: [[0,0,0,4],[0,0,1,0],[0,0,0,0],[0,3,3,0]]
degree: 184
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[-1]],[[0],[2],[-2]],[[1],[0],[0]]]
period: [1,0,8,36,360,2760,27260,261240,2649640,27392400,290645208,3133191600,34301800764,380239908048,4261186935720,48201708530976]

Euler_number: 24
Hilbert_coefficients: [1,43,309]
Hilbert_delta_vector: [1,38,104,38,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 182
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[-1]],[[1],[0],[0],[0]]]
period: [1,0,8,36,360,2940,28340,277200,2834440,29652840,317640708,3460481640,38285913204,428827246848,4856181295680,55507957801296]

Euler_number: 22
Hilbert_coefficients: [1,43,309]
Hilbert_delta_vector: [1,38,104,38,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,1,0]]
degree: 182
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[1],[0],[1],[-1]]]
period: [1,0,8,36,360,3060,29780,295680,3056200,32434920,351496908,3877833960,43409899764,492094210608,5638470243120,65212609237776]

Euler_number: 20
Hilbert_coefficients: [1,42,300]
Hilbert_delta_vector: [1,37,100,37,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 176
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[0]]]
period: [1,0,8,36,360,3300,31220,320040,3335080,36003240,396378108,4437057240,50449560084,580536644688,6754319577720,79314976877136]

Euler_number: 21
Hilbert_coefficients: [1,39,277]
Hilbert_delta_vector: [1,34,92,34,1]
adjacency_matrix: [[0,1,3,3],[0,0,0,0],[0,1,0,0],[0,1,0,0]]
degree: 162
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[1]],[[1],[1],[0]]]
period: [1,0,8,36,408,3360,35180,358680,3881080,42799680,482656608,5547437280,64605877644,762873038928,9097696597704,109575828538176]

Euler_number: 22
Hilbert_coefficients: [1,39,276]
Hilbert_delta_vector: [1,34,91,34,1]
adjacency_matrix: [[0,0,0,3],[0,0,2,0],[0,0,0,0],[0,3,1,0]]
degree: 161
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[0],[1],[0]]]
period: [1,0,8,36,432,3780,39500,413280,4569040,51652440,595962108,7002543240,83437662924,1007405407008,12289610835216,151358911559856]

Euler_number: 73
Hilbert_coefficients: [1,15,85]
Hilbert_delta_vector: [1,10,20,10,1]
adjacency_matrix: [[0,6],[0,0]]
degree: 42
dimension_vector: [1,4]
generalised_partitions: [[[2,1,1,1]]]
hash: 1659079634
period: [1,0,84,1932,69636,2622480,106446900,4526098920,199524037860,9044833771680,419307142713984,19798033755321360,949170547826367636,46097562221718095088,2263710026630997368424,112235625275425559299392]

Euler_number: 109
Hilbert_coefficients: [1,15,84]
Hilbert_delta_vector: [1,10,19,10,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,3,0]]
degree: 41
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[1]],[[1],[1]]]
period: [1,0,84,2148,77316,3051480,128188740,5649930720,258199284420,12131767596480,582934734330984,28527630147712080,1417542229872863556,71353156467057296832,3631579128889030663344,186612950954596100542608]

Euler_number: 22
Hilbert_coefficients: [1,41,293]
Hilbert_delta_vector: [1,36,98,36,1]
adjacency_matrix: [[0,0,0,2,2],[0,0,1,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,2,2,0,0]]
degree: 172
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[0],[1],[0],[0]]]
period: [1,0,10,48,486,4320,44740,465360,5113990,57267840,657822060,7682727360,91134143100,1094602148640,13292511649560,162944491758048]

Euler_number: 15
Hilbert_coefficients: [1,43,310]
Hilbert_delta_vector: [1,38,105,38,1]
adjacency_matrix: [[0,0,0,5],[0,0,2,0],[0,0,0,0],[0,1,0,0]]
degree: 183
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[0],[1,1]],[[0],[0],[1,1]],[[0],[0],[1,1]],[[0],[1],[0,0]]]
hash: 803170225
period: [1,0,8,42,312,3000,27350,263340,2715160,27978720,297524808,3224187120,35338933014,393088111416,4417946334516,50108962996092]

Euler_number: 18
Hilbert_coefficients: [1,41,293]
Hilbert_delta_vector: [1,36,98,36,1]
adjacency_matrix: [[0,0,4,4],[0,0,0,0],[0,0,0,0],[0,1,0,0]]
degree: 172
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[1],[0,0]],[[0],[1],[1,0]],[[1],[0],[1,1]]]
hash: 2667254084
period: [1,0,8,42,360,3540,32750,346080,3613960,39447240,438361308,4951337160,56877862734,660649285296,7762472443440,92039389894452]

Euler_number: 19
Hilbert_coefficients: [1,40,285]
Hilbert_delta_vector: [1,35,95,35,1]
adjacency_matrix: [[0,0,0,5],[0,0,2,0],[0,0,0,0],[0,1,0,0]]
degree: 167
dimension_vector: [1,1,1,2]
generalised_partitions: [[[-1],[1],[1,1]],[[0],[0],[1,1]],[[0],[0],[1,1]],[[1],[0],[0,0]]]
hash: 1287445653
period: [1,0,8,42,408,3480,36350,368340,3978520,43718640,492875208,5642036400,65644164894,772924127976,9201734151324,110569020974412]

Euler_number: 20
Hilbert_coefficients: [1,39,276]
Hilbert_delta_vector: [1,34,91,34,1]
adjacency_matrix: [[0,0,3,3],[0,0,0,0],[0,3,0,1],[0,0,0,0]]
degree: 161
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[0],[1,1]],[[0],[0],[1,1]],[[1],[-1],[0,0]],[[1],[-1],[1,1]]]
hash: 1948616474
period: [1,0,8,42,456,4320,44270,479220,5374600,61968480,728381808,8713966800,105818668494,1301280356376,16174646721948,202923509760972]

Euler_number: 30
Hilbert_coefficients: [1,39,275]
Hilbert_delta_vector: [1,34,90,34,1]
adjacency_matrix: [[0,0,6],[0,0,0],[0,2,0]]
degree: 160
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[1],[1]]]
period: [1,0,8,48,264,4320,27440,366240,3718120,38136000,473383008,4951826880,60210164784,697010618304,8171324839392,99584911153728]

Euler_number: 19
Hilbert_coefficients: [1,36,253]
Hilbert_delta_vector: [1,31,83,31,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,1,0]]
degree: 147
dimension_vector: [1,2,3]
generalised_partitions: [[[1,0],[0,0,0]],[[1,0],[1,1,1]]]
hash: 1219386990
period: [1,0,8,48,336,4680,35000,467040,4747120,55070400,660606408,7581623280,94345376664,1133356127904,14115110463168,176114212642368]

Euler_number: 4
Hilbert_coefficients: [1,45,325]
Hilbert_delta_vector: [1,40,110,40,1]
adjacency_matrix: [[0,0,0,3],[0,0,2,0],[0,0,0,0],[0,3,1,0]]
degree: 192
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[2],[-2]]]
period: [1,0,8,48,360,3360,31040,295680,3039400,30999360,327878208,3531454080,38444845824,425457736704,4756350044160,53678161625088]

Euler_number: 17
Hilbert_coefficients: [1,39,278]
Hilbert_delta_vector: [1,34,93,34,1]
adjacency_matrix: [[0,0,0,4],[0,0,2,0],[0,0,0,0],[0,2,0,0]]
degree: 163
dimension_vector: [1,1,1,2]
generalised_partitions: [[[-1],[1],[1,1]],[[1],[0],[0,0]],[[1],[0],[0,0]],[[1],[0],[0,0]]]
hash: 248980971
period: [1,0,8,48,384,3960,37160,400680,4285120,47782560,543098808,6276343920,73743891144,876454763184,10536455567352,127832686869888]

Euler_number: 24
Hilbert_coefficients: [1,40,285]
Hilbert_delta_vector: [1,35,95,35,1]
adjacency_matrix: [[0,0,0,3,2],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,2,2,0,0]]
degree: 167
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[1],[0]],[[1],[0],[0],[0]]]
period: [1,0,8,48,408,3960,38960,410760,4465720,49717920,567164808,6580155120,77486710224,924161382144,11140963022904,135577907953488]

Euler_number: 18
Hilbert_coefficients: [1,39,277]
Hilbert_delta_vector: [1,34,92,34,1]
adjacency_matrix: [[0,0,0,4],[0,0,4,0],[0,0,0,0],[0,1,0,0]]
degree: 162
dimension_vector: [1,1,1,2]
generalised_partitions: [[[-1],[1],[0,0]],[[-1],[1],[1,1]],[[0],[0],[1,1]],[[0],[1],[0,0]]]
hash: 2957473643
period: [1,0,8,48,432,4140,42560,454440,5029360,57225000,664695108,7860458760,94344110784,1146584943504,14085995705496,174676208314608]

Euler_number: 18
Hilbert_coefficients: [1,39,277]
Hilbert_delta_vector: [1,34,92,34,1]
adjacency_matrix: [[0,0,0,4],[0,0,2,0],[0,0,0,0],[0,2,0,0]]
degree: 162
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[0],[1,1]],[[0],[1],[0,0]],[[1],[0],[0,0]],[[1],[0],[0,0]]]
hash: 2503044255
period: [1,0,10,48,486,4680,47260,519960,5752390,66445680,778744260,9316377840,113052208500,1389318971040,17262668039760,216493267038048]

Euler_number: 20
Hilbert_coefficients: [1,36,254]
Hilbert_delta_vector: [1,31,84,31,1]
adjacency_matrix: [[0,3,3],[0,0,1],[0,0,0]]
degree: 148
dimension_vector: [1,2,2]
generalised_partitions: [[[0,0],[1,1]],[[0,0],[2,0]]]
hash: 282204803
period: [1,0,8,48,432,4320,44720,487200,5513200,63840000,756883008,9128676480,111755319984,1385517317184,17363543779296,219656257748928]

Euler_number: 20
Hilbert_coefficients: [1,38,268]
Hilbert_delta_vector: [1,33,88,33,1]
adjacency_matrix: [[0,0,0,5],[0,0,1,0],[0,0,0,0],[0,3,2,0]]
degree: 156
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[-1]],[[0],[1],[0]],[[1],[0],[0]]]
period: [1,0,8,48,504,4800,51560,572040,6592600,77931840,940994208,11563379520,144224171784,1821448412784,23251564053432,299598173722848]

Euler_number: 33
Hilbert_coefficients: [1,35,244]
Hilbert_delta_vector: [1,30,79,30,1]
adjacency_matrix: [[0,0,3,3],[0,0,0,0],[0,1,0,0],[0,1,0,0]]
degree: 141
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[1],[1]]]
period: [1,0,8,48,504,4920,53000,613200,7069720,86096640,1053348408,13240384080,168124688424,2166225725664,28193627219472,370450720768128]

Euler_number: 24
Hilbert_coefficients: [1,39,276]
Hilbert_delta_vector: [1,34,91,34,1]
adjacency_matrix: [[0,2,2,3],[0,0,0,1],[0,0,0,0],[0,0,1,0]]
degree: 161
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[0],[1],[1]]]
period: [1,0,8,54,360,4200,39770,406980,4652200,50652000,584200008,6843679920,80498116314,968276581272,11727032623020,143346062864004]

Euler_number: 22
Hilbert_coefficients: [1,37,260]
Hilbert_delta_vector: [1,32,85,32,1]
adjacency_matrix: [[0,0,0,4],[0,0,1,0],[0,0,0,0],[0,3,3,0]]
degree: 151
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[1],[0]],[[0],[1],[0]],[[1],[0],[0]]]
period: [1,0,8,54,480,5160,53810,608580,7094080,84566160,1033415208,12834664920,161826868434,2066306474232,26666221767900,347388985787844]

Euler_number: 25
Hilbert_coefficients: [1,37,260]
Hilbert_delta_vector: [1,32,85,32,1]
adjacency_matrix: [[0,0,1,5],[0,0,0,0],[0,0,0,0],[0,2,1,0]]
degree: 151
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[0],[1]]]
period: [1,0,8,60,360,5160,45260,514080,6053320,67220160,825414408,9908865120,121621186764,1524714871680,19116945413280,243574133602800]

Euler_number: 22
Hilbert_coefficients: [1,36,254]
Hilbert_delta_vector: [1,31,84,31,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,3,2,0]]
degree: 148
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[-2]],[[1],[0],[1]]]
period: [1,0,8,60,552,5280,60740,685440,8032360,97611360,1209374208,15222789120,194702240964,2521976577120,33012776898816,436234501182480]

Euler_number: 25
Hilbert_coefficients: [1,33,228]
Hilbert_delta_vector: [1,28,73,28,1]
adjacency_matrix: [[0,0,5,0],[0,0,0,0],[0,3,0,3],[0,0,0,0]]
degree: 131
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[0],[1,0]],[[1],[-1],[1,0]]]
hash: 3733094251
period: [1,0,8,60,672,7200,83060,1032360,13152160,171865680,2292167808,31156356000,429789259284,6002146790640,84727802781336,1207308845302560]

Euler_number: 20
Hilbert_coefficients: [1,72,550]
Hilbert_delta_vector: [1,67,200,67,1]
adjacency_matrix: [[0,0,0,4],[0,0,1,0],[0,0,0,0],[0,3,1,0]]
degree: 336
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[1],[-2]]]
period: [1,0,8,6,168,360,5210,19740,203560,1085280,9312408,60780720,476168154,3481726248,26315699124,204176768796]

Euler_number: 16
Hilbert_coefficients: [1,66,500]
Hilbert_delta_vector: [1,61,180,61,1]
adjacency_matrix: [[0,0,0,1,3],[0,0,0,0,0],[0,0,0,1,0],[0,0,0,0,0],[0,2,3,0,0]]
degree: 304
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[1]],[[0],[1],[0],[-1]]]
period: [1,0,8,6,192,360,7010,21000,316960,1281840,16343208,81293520,921526914,5311994688,55430036376,355553193996]

Euler_number: 20
Hilbert_coefficients: [1,36,252]
Hilbert_delta_vector: [1,31,82,31,1]
adjacency_matrix: [[0,1,4],[0,0,0],[0,1,0]]
degree: 146
dimension_vector: [1,2,2]
generalised_partitions: [[[1,1],[1,0]]]
hash: 3313379241
period: [1,0,10,48,486,5400,49420,631680,6706630,83622000,998866260,12383817600,156399358500,1976984689680,25564848926760,330807999570048]

Euler_number: 20
Hilbert_coefficients: [1,62,466]
Hilbert_delta_vector: [1,57,166,57,1]
adjacency_matrix: [[0,0,1,4],[0,0,1,0],[0,0,0,0],[0,3,0,0]]
degree: 282
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[1],[-1]]]
period: [1,0,8,6,216,360,8810,22260,440440,1478400,24886008,102915120,1526552874,7401722328,99371746188,545448499596]

Euler_number: 19
Hilbert_coefficients: [1,35,244]
Hilbert_delta_vector: [1,30,79,30,1]
adjacency_matrix: [[0,5,6],[0,0,0],[0,0,0]]
degree: 141
dimension_vector: [1,1,4]
generalised_partitions: [[[0],[1,1,1,1]],[[0],[1,1,1,1]],[[0],[1,1,1,1]],[[0],[1,1,1,1]],[[1],[1,0,0,0]]]
hash: 3609482939
period: [1,0,8,66,456,6000,61550,699300,8687560,103928160,1314685008,16826298720,217116686094,2858559231528,37896853468188,507470792144316]

Euler_number: 26
Hilbert_coefficients: [1,33,227]
Hilbert_delta_vector: [1,28,72,28,1]
adjacency_matrix: [[0,0,0,4],[0,0,1,0],[0,0,0,0],[0,3,1,0]]
degree: 130
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[1],[0],[1]]]
period: [1,0,8,72,792,8460,104120,1339800,17626840,238167720,3294894708,46390778280,662646660984,9584530811856,140138156500056,2068251124251312]

Euler_number: 41
Hilbert_coefficients: [1,33,226]
Hilbert_delta_vector: [1,28,71,28,1]
adjacency_matrix: [[0,1,5],[0,0,0],[0,2,0]]
degree: 129
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[1]],[[1],[1]]]
period: [1,0,8,84,408,8040,78740,887040,13084120,150336480,2070798408,28336751520,372851196564,5298571710432,73369662235584,1030708052918544]

Euler_number: 52
Hilbert_coefficients: [1,17,99]
Hilbert_delta_vector: [1,12,24,12,1]
adjacency_matrix: [[0,3,5],[0,0,0],[0,0,0]]
degree: 50
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[1,1]],[[0],[2,2]],[[1],[0,0]],[[1],[1,1]]]
hash: 3580578868
period: [1,0,90,1788,59886,2032920,74950920,2894154480,116002941390,4784624784240,201920247722340,8682159466605240,379157859588760560,16776611520227919360,750682616027802091920,33917161598871986923488]

Euler_number: 63
Hilbert_coefficients: [1,16,91]
Hilbert_delta_vector: [1,11,21,11,1]
adjacency_matrix: [[0,0,3],[0,0,0],[0,7,0]]
degree: 45
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[-1]],[[1],[0]],[[1],[0]],[[3],[-3]]]
period: [1,0,90,2040,76014,2873160,117404820,5023514160,222835125870,10162413738960,473899555935540,22506257954426400,1085251655479719420,53009315839230070320,2618003040696265776840,130540468053930891596640]

Euler_number: -28
Hilbert_coefficients: [1,24,150]
Hilbert_delta_vector: [1,19,40,19,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 80
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[1],[2]]]
period: [1,0,92,1518,47172,1357680,42774050,1385508600,46281189220,1579933960080,54925200866592,1938107404473240,69256361194244994,2501666026985020896,91215721699830437424,3353387826861657933348]

Euler_number: 44
Hilbert_coefficients: [1,20,120]
Hilbert_delta_vector: [1,15,30,15,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,2,3,0]]
degree: 62
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[2]],[[1],[1],[-2]]]
period: [1,0,92,1626,51492,1574580,52448150,1816414320,65180030020,2403595559400,90651680108892,3483289902033480,135966260584528374,5378886853632163872,215260615685687001144,8701402953162480116556]

Euler_number: 152
Hilbert_coefficients: [1,15,83]
Hilbert_delta_vector: [1,10,18,10,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,4,0]]
degree: 40
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[0]],[[2],[0]]]
period: [1,0,92,2112,83820,3281280,141863600,6368328960,297340020460,14261858016000,699830066677392,34972354391842560,1774650563067519984,91224433531530883584,4741588382421481356480,248831598397773311112192]

Euler_number: 825
Hilbert_coefficients: [1,6,21]
Hilbert_delta_vector: [1,1,1,1,1]
adjacency_matrix: [[0,6],[0,0]]
degree: 5
dimension_vector: [1,1]
generalised_partitions: [[[5]]]
period: [1,0,99000,130800000,233995275000,462392774925120,982577026659240000,2197113382189414080000,5102978652233543284875000,12204965826583892966478000000,29880654253024754312542261238400,74559812121923482458578463897600000,189007355671305749956731888634314600000,485555021047758627501867357047821800000000,1261665235293837820459553135613150207360000000,3310748980515616802657356545355156958888583168000]

Euler_number: 6
Hilbert_coefficients: [1,40,283]
Hilbert_delta_vector: [1,35,93,35,1]
adjacency_matrix: [[0,3,5],[0,0,0],[0,0,0]]
degree: 165
dimension_vector: [1,2,2]
generalised_partitions: [[[0,0],[1,1]],[[0,0],[1,1]],[[1,0],[1,1]]]
hash: 2726380294
period: [1,0,10,48,510,5160,56260,632100,7307230,86691360,1051861860,12997538400,163015521900,2069973785880,26564492912100,344074570687848]

Euler_number: 22
Hilbert_coefficients: [1,39,277]
Hilbert_delta_vector: [1,34,92,34,1]
adjacency_matrix: [[0,0,0,0,3],[0,0,0,0,0],[0,0,0,0,0],[0,0,0,0,0],[0,2,3,4,0]]
degree: 162
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[1],[-1]],[[0],[1],[0],[0]],[[0],[1],[1],[-2]],[[1],[0],[1],[-1]]]
period: [1,0,10,48,534,4920,53020,578760,6607510,77226240,923341860,11233382160,138724772340,1734788895840,21929997666720,279835932824448]

Euler_number: 20
Hilbert_coefficients: [1,38,268]
Hilbert_delta_vector: [1,33,88,33,1]
adjacency_matrix: [[0,1,3,3],[0,0,0,0],[0,1,0,0],[0,1,0,0]]
degree: 156
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[2],[0],[0]]]
period: [1,0,10,48,558,5280,57700,646800,7517230,89927040,1096831260,13636428960,171928019340,2195980506720,28347314612760,369406279290048]

Euler_number: 22
Hilbert_coefficients: [1,40,285]
Hilbert_delta_vector: [1,35,95,35,1]
adjacency_matrix: [[0,0,1,2,2],[0,0,0,0,0],[0,0,0,0,0],[0,0,1,0,0],[0,3,1,0,0]]
degree: 167
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[1],[1],[0],[-1]],[[1],[1],[0],[-1]]]
period: [1,0,10,54,486,4920,49150,534240,5975830,68372640,803465460,9589914180,116258698710,1427511725640,17716357135620,221980977021804]

Euler_number: 16
Hilbert_coefficients: [1,39,277]
Hilbert_delta_vector: [1,34,92,34,1]
adjacency_matrix: [[0,2,0,0],[0,0,1,4],[0,0,0,0],[0,0,1,0]]
degree: 162
dimension_vector: [1,1,2,3]
generalised_partitions: [[[-2],[0,0],[1,1,1]],[[-2],[1,1],[0,0,0]],[[-2],[1,1],[0,0,0]],[[-2],[1,1],[0,0,0]]]
hash: 1464947025
period: [1,0,10,54,534,5100,54550,594300,6783910,79357320,948774960,11551159620,142750139070,1786503799080,22602942939720,288681205817004]

Euler_number: 24
Hilbert_coefficients: [1,36,252]
Hilbert_delta_vector: [1,31,82,31,1]
adjacency_matrix: [[0,1,2,4],[0,0,0,0],[0,1,0,0],[0,1,0,0]]
degree: 146
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[1]],[[1],[0],[1]]]
period: [1,0,10,54,582,5580,63910,711060,8546230,103503960,1290764160,16342506180,210277629870,2738266450920,36060823415760,479301920301204]

Euler_number: 13
Hilbert_coefficients: [1,84,651]
Hilbert_delta_vector: [1,79,241,79,1]
adjacency_matrix: [[0,0,3,3],[0,0,0,0],[0,1,0,0],[0,1,0,0]]
degree: 401
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[0],[0]]]
period: [1,0,0,12,0,120,900,0,20160,94080,113400,3603600,11988900,43243200,655855200,1872382512]

Euler_number: 22
Hilbert_coefficients: [1,36,252]
Hilbert_delta_vector: [1,31,82,31,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,3,4,0]]
degree: 146
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[1],[0]],[[0],[1],[0]],[[1],[1],[-2]]]
period: [1,0,10,54,606,6180,68230,805140,9627310,119894040,1514174760,19535184900,255422403390,3383653192920,45305746543200,612338433510804]

Euler_number: 32
Hilbert_coefficients: [1,37,259]
Hilbert_delta_vector: [1,32,84,32,1]
adjacency_matrix: [[0,0,1,5],[0,0,0,0],[0,0,0,0],[0,2,1,0]]
degree: 150
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[1],[0]]]
period: [1,0,10,60,510,6120,59680,714000,8335390,100418640,1252554660,15709487640,201377105160,2607944058720,34147199383440,451594844260560]

Euler_number: 15
Hilbert_coefficients: [1,39,277]
Hilbert_delta_vector: [1,34,92,34,1]
adjacency_matrix: [[0,0,0,2,3],[0,0,0,0,0],[0,0,0,0,0],[0,3,3,0,0],[0,0,0,0,0]]
degree: 162
dimension_vector: [1,1,1,1,2]
generalised_partitions: [[[0],[0],[1],[1,1]],[[1],[1],[-2],[1,0]]]
hash: 1383814411
period: [1,0,10,60,582,5760,61480,683760,7892710,93569280,1134454860,14004929400,175534497600,2228446780560,28602851774640,370634042338560]

Euler_number: 16
Hilbert_coefficients: [1,36,252]
Hilbert_delta_vector: [1,31,82,31,1]
adjacency_matrix: [[0,2,4],[0,0,0],[0,1,0]]
degree: 146
dimension_vector: [1,2,2]
generalised_partitions: [[[0,0],[1,1]],[[1,1],[0,0]],[[1,1],[0,0]],[[1,1],[0,0]]]
hash: 2253511677
period: [1,0,10,60,582,6360,68680,807240,9730630,120165360,1522975860,19599989640,256245934560,3392409580560,45394447595640,613242500030160]

Euler_number: 20
Hilbert_coefficients: [1,36,252]
Hilbert_delta_vector: [1,31,82,31,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,3,4,0]]
degree: 146
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[-1]],[[0],[1],[0]],[[0],[2],[-2]],[[1],[0],[0]]]
period: [1,0,10,60,654,6840,77680,924840,11364430,143601360,1853121060,24346263480,324613295160,4382926788240,59820255151800,824142615856560]

Euler_number: 34
Hilbert_coefficients: [1,36,250]
Hilbert_delta_vector: [1,31,80,31,1]
adjacency_matrix: [[0,0,1,3],[0,0,1,0],[0,0,0,0],[0,3,1,0]]
degree: 144
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[0]],[[1],[0],[-1]]]
period: [1,0,10,60,654,7080,77320,945840,11549230,146988240,1903243860,25088826840,336096776400,4554934544160,62437362084240,863747074750560]

Euler_number: 36
Hilbert_coefficients: [1,35,243]
Hilbert_delta_vector: [1,30,78,30,1]
adjacency_matrix: [[0,0,0,4],[0,0,1,0],[0,0,0,0],[0,3,1,0]]
degree: 140
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[1],[1],[-1]]]
period: [1,0,10,66,750,7920,93970,1156680,14759710,193156320,2583681660,35183559180,486260911290,6805275717240,96274886384820,1374847011854316]

Euler_number: 35
Hilbert_coefficients: [1,34,233]
Hilbert_delta_vector: [1,29,73,29,1]
adjacency_matrix: [[0,1,2,3],[0,0,0,0],[0,0,0,0],[0,1,1,0]]
degree: 133
dimension_vector: [1,1,1,1]
generalised_partitions: [[[1],[2],[0]]]
period: [1,0,10,66,846,10080,125290,1619940,21845950,303970800,4317240060,62317170300,912421547730,13529335659840,202811220148680,3068751617047116]

Euler_number: 20
Hilbert_coefficients: [1,35,245]
Hilbert_delta_vector: [1,30,80,30,1]
adjacency_matrix: [[0,0,2,4],[0,0,0,0],[0,0,0,0],[0,2,1,0]]
degree: 142
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[0]],[[1],[0],[1]]]
period: [1,0,10,72,558,7200,74620,890400,11055310,136735200,1768159260,23073296400,305770906980,4112393725440,55815963180120,765332004108672]

Euler_number: 22
Hilbert_coefficients: [1,34,236]
Hilbert_delta_vector: [1,29,76,29,1]
adjacency_matrix: [[0,0,0,4],[0,0,0,0],[0,0,0,0],[0,3,4,0]]
degree: 136
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[0],[1],[0]],[[1],[0],[0]],[[1],[1],[-2]]]
period: [1,0,10,72,726,8280,97660,1212120,15595510,205788240,2776323060,38124535680,531335846580,7499155023360,106991356449120,1540854179937072]

Euler_number: 13
Hilbert_coefficients: [1,85,659]
Hilbert_delta_vector: [1,80,244,80,1]
adjacency_matrix: [[0,3,5,2],[0,0,0,1],[0,0,0,0],[0,0,0,0]]
degree: 406
dimension_vector: [1,1,1,2]
generalised_partitions: [[[0],[1],[0,0]],[[0],[1],[0,0]],[[0],[1],[1,0]]]
hash: 3762651067
period: [1,0,0,12,24,0,900,3780,2520,94080,655200,1108800,12358500,117117000,334233900,2019529512]

Euler_number: 26
Hilbert_coefficients: [1,33,227]
Hilbert_delta_vector: [1,28,72,28,1]
adjacency_matrix: [[0,0,2,3],[0,0,0,0],[0,0,0,0],[0,2,2,0]]
degree: 130
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[2],[0]],[[1],[1],[-1]]]
period: [1,0,10,72,846,9360,113860,1475880,19589710,267341760,3726274860,52918533360,762574802220,11127074278320,164131390360080,2443902303915072]

Euler_number: 34
Hilbert_coefficients: [1,33,227]
Hilbert_delta_vector: [1,28,72,28,1]
adjacency_matrix: [[0,0,2,4],[0,0,0,0],[0,0,0,0],[0,2,1,0]]
degree: 130
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[1]],[[1],[1],[0]]]
period: [1,0,10,78,750,8700,107110,1328880,17471230,235377240,3224939760,45141100620,640789613310,9209092772880,133833463600980,1963231478436228]

Euler_number: 34
Hilbert_coefficients: [1,32,219]
Hilbert_delta_vector: [1,27,69,27,1]
adjacency_matrix: [[0,0,0,3],[0,0,1,0],[0,0,0,0],[0,3,2,0]]
degree: 125
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[1],[0]],[[1],[1],[-1]]]
period: [1,0,10,78,846,10140,124030,1643880,22192030,308890680,4393564560,63576563820,934127430390,13895684122320,208971414529020,3172209955943028]

Euler_number: 24
Hilbert_coefficients: [1,35,243]
Hilbert_delta_vector: [1,30,78,30,1]
adjacency_matrix: [[0,2,2,3],[0,0,1,0],[0,0,0,1],[0,0,0,0]]
degree: 140
dimension_vector: [1,1,1,1]
generalised_partitions: [[[0],[0],[2]],[[0],[1],[1]]]
period: [1,0,10,84,750,8520,102880,1244040,15913870,209642160,2806260660,38337249720,531949451880,7470051629040,106078447211880,1520843703563184]

Euler_number: 81
Hilbert_coefficients: [1,16,100]
Hilbert_delta_vector: [1,11,30,11,1]
adjacency_matrix: [[0,0,4],[0,0,0],[0,4,0]]
degree: 54
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[3]],[[3],[-3]]]
period: [1,0,108,984,37260,848880,26609400,804368880,26220812940,871665160800,29815316824608,1038664071688320,36788432191661304,1320555315052445472,47953271574687576240,1758654990650979124704]

Euler_number: 40
Hilbert_coefficients: [1,33,225]
Hilbert_delta_vector: [1,28,70,28,1]
adjacency_matrix: [[0,1,5],[0,0,0],[0,2,0]]
degree: 128
dimension_vector: [1,1,1]
generalised_partitions: [[[0],[2]],[[2],[0]]]
period: [1,0,10,96,702,10560,124660,1538880,21906430,293919360,4151575260,60151882560,869675401980,12873875414400,192160696745160,2889753369799296]

Euler_number: 28
Hilbert_coefficients: [1,39,275]
Hilbert_delta_vector: [1,34,90,34,1]
adjacency_matrix: [[0,5],[0,0]]
degree: 160
dimension_vector: [1,2]
generalised_partitions: [[[1,1]],[[2,2]]]
hash: 2592098611
period: [1,0,12,0,684,0,58800,0,6129900,0,714610512,0,89611475184,0,11829354533568,0]

Euler_number: 68
Hilbert_coefficients: [1,30,200]
Hilbert_delta_vector: [1,25,60,25,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,3,0]]
degree: 112
dimension_vector: [1,1,1]
generalised_partitions: [[[1],[-1]],[[1],[2]]]
period: [1,0,12,108,756,16320,155100,2494800,36861300,499443840,8283606912,121467487680,1934333940924,30999297865536,489342529776672,8048150035253328]

Euler_number: 23
Hilbert_coefficients: [1,29,195]
Hilbert_delta_vector: [1,24,60,24,1]
adjacency_matrix: [[0,0,5],[0,0,0],[0,1,0]]
degree: 110
dimension_vector: [1,1,2]
generalised_partitions: [[[0],[2,1]],[[1],[0,0]]]
hash: 1935218737
period: [1,0,12,120,1284,17700,253200,3671640,56408100,886390680,14192106012,231918853320,3844498179984,64523374035120,1095044729335128,18758756662966320]

Euler_number: 36
Hilbert_coefficients: [1,49,361]
Hilbert_delta_vector: [1,44,126,44,1]
adjacency_matrix: [[0,0,0,2,2],[0,0,1,0,0],[0,0,0,0,0],[0,0,0,0,1],[0,2,2,0,0]]
degree: 216
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[0],[0],[2]],[[0],[2],[0],[-2]]]
period: [1,0,12,24,396,2160,23160,186480,1845900,17213280,171575712,1703560320,17365421304,178323713568,1856554560432,19487791106784]

Euler_number: 18
Hilbert_coefficients: [1,69,527]
Hilbert_delta_vector: [1,64,192,64,1]
adjacency_matrix: [[0,0,0,3,3],[0,0,0,0,0],[0,0,0,0,0],[0,1,1,0,0],[0,1,1,0,0]]
degree: 322
dimension_vector: [1,1,1,1,1]
generalised_partitions: [[[0],[1],[0],[0]],[[1],[0],[0],[0]]]
period: [1,0,0,12,24,240,900,5040,42840,184800,1436400,8870400,52275300,389188800,2345943600,16166662512]


